Scaled Correlations of Critical Points of Random Sections on Riemann Surfaces

In this paper we prove that as N goes to infinity, the scaling limit of the correlation between critical points z1 and z2 of random holomorphic sections of the N-th power of a positive line bundle over a compact Riemann surface tends to 2/(3pi^2) for small sqrt(N)|z1-z2|. The scaling limit is directly calculated using a general form of the Kac-Rice formula and formulas and theorems of Pavel Bleher, Bernard Shiffman, and Steve Zelditch.

==> anc/heisenberg_simpler.mpl <==
restart:
with(linalg):

assume(r>0):
assume(t>0);

#####################################################################
# Intended to be run at the command line via                        #
# maple XYZ.mpl                                                     #
# but will spit out answers if opened by GUI maple                  #
# However, GUI maple considers the _entire program_ one giant line! #
# Insert                                                            #
# quit;                                                             #
# at any line to see the results up to that point.                  #
#####################################################################

###############################################################################
# Much like the original program, but full of 'print' statements to announce  #
# what each line is doing where formerly there were only comments.  Also,     #
# many lines silenced by : at the end instead of ;                            #
# To see results of that line, replace : by ; and put                         #
# quit;                                                                       #
# immediately after                                                           #
###############################################################################

##############################################################################
# If you ask maple for taylor(f(x),x,17) it will give you up to O(x^13) if   #
# f(x) is complicated enough.  It's behavior is consistent across multiple   #
# runs, but if you ask for taylor(f(x)/2,x,17) earlier in a file, maple      #
# uses this knowledge so that next time when you ask taylor(f(x),17) it      #
# goes further than the last time.  Because of this, whenever you uncomment  #
# an expansion, know that all of the expansions afterwards may be expanded   #
# further than originally intended.                                          #
##############################################################################

printf("%s\n","#################################################################");
printf("%s\n","# Page 26 gives formula for Lambda (a.k.a. L) in terms of A,B,C #");
printf("%s\n","# Lambda(r) := C(r) - B(r)^* A(r)^(-1) B(r)  as matrices        #");
printf("%s\n","# Then view Lambda as a function of r^2=:t                      #");
printf("%s\n","# Y(t):=t^5*Lambda^(-1)                                         #");
printf("%s\n","#################################################################");

printf("%s\n","##########################################");
printf("%s\n","# Find the entries of the A B C matrices #");
printf("%s\n","# defined on page 28                     #");
printf("%s\n","##########################################");
bar:=z->conjugate(z);
g:=z->-bar(z);
pi:=(z,w)->exp(z*bar(w));
printf("%s\n","###############################################################################");
printf("%s\n","# Only App, Bpp2, and C1212 are calculable by maple without signum nonsense.  #");
printf("%s\n","# The rest must be carefully done by hand.  Because of this, I just calculate #");
printf("%s\n","# all of the necessary derivatives by hand and let maple multiply them.       #");
printf("%s\n","###############################################################################");
printf("%s\n","                      # d(pi)/dz:");
dpidz:=bar(w)*exp(z*bar(w));                 
printf("%s\n","                      # d(pi)/dzdz");
dpidzz:=bar(w)^2*exp(z*bar(w));              
printf("%s\n","                      # d(pi)/dwbar");
dpidwbar:=z*exp(z*bar(w));                   
printf("%s\n","                      # d(pi)/dwbar dwbar");
dpidwbarwbar:=z^2*exp(z*bar(w));             
printf("%s\n","                      # d(pi)/dz dwbar");
dpidzwbar:=(1+z*bar(w))*exp(z*bar(w));       
printf("%s\n","                      # d(pi)/dz dwbar dwbar");
dpidzwbarwbar:=(2+z*bar(w))*z*exp(z*bar(w)); 
printf("%s\n","                      # d(g)/dz");
dgdz:=0;                                     
printf("%s\n","                      # d(gbar)/dwbar");
dgbardwbar:=0;                               
printf("%s\n","#######");
printf("%s\n","# App #  Using definitions on page 26 with calculations on page 27,28 to get A^p_(p')");
printf("%s\n","#######");
app:=factor(expand(dpidzwbar+g(z)*dpidwbar+bar(g(w))*dpidz+g(z)*bar(g(w))*pi(z,w)));
printf("%s\n","########");
printf("%s\n","# Bpp1 #");
printf("%s\n","########");
bpp1:=factor(
  dpidzwbarwbar+g(z)*dpidwbarwbar+2*bar(g(w))*dpidzwbar+(dgbardwbar+bar(g(w))^2)*dpidz+2*g(z)*bar(g(w))*dpidwbar+g(z)*(dgbardwbar+bar(g(w))^2)*pi(z,w)
);
printf("%s\n","########");
printf("%s\n","# Bpp2 #");
printf("%s\n","########");
bpp2:=factor(expand(dpidz+g(z)*pi(z,w)));
printf("%s\n","#####################");
printf("%s\n","#               1,2 #");
printf("%s\n","# c1234 means  C    #");
printf("%s\n","#               3,4 #");
printf("%s\n","#####################");
printf("%s\n","# C1111 #");
printf("%s\n","###################################################");
printf("%s\n","# This is the one that requires four derivatives. #");
printf("%s\n","##########################################################################");
printf("%s\n","# As worked out in the on page 28 , here is grad'z(grad''w(grad''w(Pi))) #");
printf("%s\n","##########################################################################");
tempy:=factor(expand(
   dpidzwbarwbar
  +g(z)*dpidwbarwbar
  +2*bar(g(w))*dpidzwbar
  +(dgbardwbar+bar(g(w))^2)*dpidz
  +2*g(z)*bar(g(w))*dpidwbar
  +g(z)*(dgbardwbar+bar(g(w))^2)*pi(z,w)
));
c1111:=factor(expand(
  (2+z*bar(w)+bar(z)*w-z*bar(z)-w*bar(w))*exp(z*bar(w))
  +(z-w)*(bar(w)-bar(z))*exp(z*bar(w))
  +(z-w)*(2+z*bar(w)+bar(z)*w-z*bar(z)-w*bar(w))*bar(w)*exp(z*bar(w))
  +g(z)*tempy
));
printf("%s\n","#########");
printf("%s\n","# C1112 #");
printf("%s\n","#########");
c1112:=factor(expand(
  dpidzz+dgdz*pi(z,w)+2*g(z)*dpidz+g(z)^2*pi(z,w)
));
printf("%s\n","#########");
printf("%s\n","# C1211 #");
printf("%s\n","#########");
c1211:=factor(expand(
  dpidwbarwbar+dgbardwbar*pi(z,w)+2*bar(g(w))*dpidwbar+bar(g(w))^2*pi(z,w)
));
printf("%s\n","#########");
printf("%s\n","# C1212 #");
printf("%s\n","#########");
c1212:=pi(z,w);

printf("%s\n","################");
printf("%s\n","# The matrix A #");
printf("%s\n","################");
A:=map(expand,matrix(2,2,[
  algsubs(w=0,algsubs(z=0,app)) , algsubs(w=r,algsubs(z=0,app))
 ,algsubs(w=0,algsubs(z=r,app)) , algsubs(w=r,algsubs(z=r,app))
]));
printf("%s\n","################");
printf("%s\n","# The matrix B #");
printf("%s\n","################");
B:=matrix(2,4,[
   algsubs(w=0,algsubs(z=0,bpp1)) , algsubs(w=0,algsubs(z=0,bpp2)) , algsubs(w=r,algsubs(z=0,bpp1)) , algsubs(w=r,algsubs(z=0,bpp2))
  ,algsubs(w=0,algsubs(z=r,bpp1)) , algsubs(w=0,algsubs(z=r,bpp2)) , algsubs(w=r,algsubs(z=r,bpp1)) , algsubs(w=r,algsubs(z=r,bpp2))
]);
printf("%s\n","################");
printf("%s\n","# The matrix C #");
printf("%s\n","################");
C:=matrix(4,4,[
  algsubs(w=0,algsubs(z=0,c1111)) , algsubs(w=0,algsubs(z=0,c1112)) , algsubs(w=r,algsubs(z=0,c1111)) , algsubs(w=r,algsubs(z=0,c1112))
 ,algsubs(w=0,algsubs(z=0,c1211)), algsubs(w=0,algsubs(z=0,c1212)) , algsubs(w=r,algsubs(z=0,c1211)) , algsubs(w=r,algsubs(z=0,c1212))
 ,algsubs(w=r,algsubs(z=0,c1111)) , algsubs(w=r,algsubs(z=0,c1112)) , algsubs(w=r,algsubs(z=r,c1111)) , algsubs(w=r,algsubs(z=r,c1112))
 ,algsubs(w=r,algsubs(z=0,c1211)) , algsubs(w=r,algsubs(z=0,c1212)) , algsubs(w=r,algsubs(z=r,c1211)) , algsubs(w=r,algsubs(z=r,c1212))
]);

#############################################################################
# Uncomment any of these to get LaTeX versions of any of the above matrices #
#############################################################################
# latex(app);
# latex(bpp1);
# latex(bpp2);
# latex(c1111);
# latex(c1112);
# latex(c1211);
# latex(c1212);
# latex(A);
# latex(B);
# latex(C);

printf("%s\n","##########");
printf("%s\n","# Lambda #");
printf("%s\n","###################################################################");
printf("%s\n","# If you change the : to a ; at the end of this line, you can see #");
printf("%s\n","# maple's expansion for the matrix Lambda (it's too messy to fit  #");
printf("%s\n","# on screen.)                                                     #");
printf("%s\n","###################################################################");
lambda:=evalm(C-multiply(transpose(B),A^(-1),B)):
#########################################
# Uncomment this to get Lambda in LaTeX #
#########################################
# bottom:=-exp(r^2)+1-2*r^2+r^4;
# latex(bottom);
# latex(map(simplify,evalm(bottom*lambda)));

########################################################
# Uncomment this to get Lambda(t) in LaTeX where t=r^2 #
########################################################
# bottom:=-exp(r^2)+1-2*r^2+r^4;
# bottom:=subs(r=sqrt(t),bottom):
# latex(bottom);
# latex(map(simplify,
#   subs(r=sqrt(t),evalm(bottom*lambda))
# ));

printf("%s\n","#############################################################################");
printf("%s\n","# Here we check that Lambda(r) is positive definite for small r by          #");
printf("%s\n","# Sylvester's criterion (i.e. that the square sub-matrices of all orders in #");
printf("%s\n","# the upper left hand corner have positive determinant for small r.         #");
printf("%s\n","# degree Taylor polynomial is 0.                                            #");
printf("%s\n","#############################################################################");
printf("%s\n","# det(the 1x1 submatrix) #");
taylor(lambda[1,1],r,7);
printf("%s\n","# det(the 2x2 submatrix) #");
taylor(det(matrix(2,2,[
   lambda[1,1],lambda[1,2]
  ,lambda[2,1],lambda[2,2]
])),r,7);
printf("%s\n","# det(the 3x3 submatrix) #");
taylor(det(matrix(3,3,[
   lambda[1,1],lambda[1,2],lambda[1,3]
  ,lambda[2,1],lambda[2,2],lambda[2,3]
  ,lambda[3,1],lambda[3,2],lambda[3,3]
])),r,10);
printf("%s\n","# det(lambda(r)) #");
taylor(det(lambda),r,20);

printf("%s\n","###################################################################");
printf("%s\n","# If you change the : to a ; at the end of this line, you can see #");
printf("%s\n","# maple's expansion for the matrix Lambda(t), where t=r^2, which  #");
printf("%s\n","# is what's used for the rest of the calculation. (it's too messy #");
printf("%s\n","# to fit on screen.)                                              #");
printf("%s\n","###################################################################");
lambda:=subs(r=sqrt(t),evalm(lambda)):

printf("%s\n","#########################################################");
printf("%s\n","# Check Lambda is hermitian by calculating L-L^t        #");
printf("%s\n","# (this actually justifies using Sylvester's criterion) #");
printf("%s\n","#########################################################");
map(simplify,evalm(lambda-transpose(lambda)));

######################################
# Uncomment this block to LaTeX L^-1 #
######################################
# bottom:=exp(t)^2*t^4-exp(t)*t^4-4*t^3*exp(t)-4*t^3*exp(t)^2+12*t^2*exp(t)^2-12*exp(t)*t^2-12*exp(t)+4+12*exp(t)^2-4*exp(t)^3:
# latex(sort(simplify(bottom)));
# latex(map(expand,map(simplify,evalm(bottom*lambda^(-1)))));

############
# Define Y #
########################################################################
# Originally Y:=t^n*Lambda^(-1) where det(Lambda)=a_n*t^n+...          #
# in this case Y=t^8*Lambda^(-1).  It turns out just Y=t^5*Lambda^(-1) #
# works out better later.                                              #
########################################################################
taylor(det(lambda),t,13):
printf("%s\n","###################################################################");
printf("%s\n","# If you change the : to a ; at the end of this line, you can see #");
printf("%s\n","# the matrix Y(t) (it's too messy to fit on screen well)          #");
printf("%s\n","###################################################################");
Y:=evalm(t^5*inverse(lambda)):
############
# Expand Y #
############
# latex(map(taylor,Y,t,13));

printf("%s\n","########");
printf("%s\n","# Y(0) #");
printf("%s\n","########");
map(limit,evalm(Y),t=0);

printf("%s\n","#####################################");
printf("%s\n","# To check Y is real, look at Im(Y) #");
printf("%s\n","#####################################");
map(Im,Y);

printf("%s\n","##################################################################");
printf("%s\n","# Check Y is positive definite using Sylvester's criterion again #");
printf("%s\n","##################################################################");
printf("%s\n","# det(the 1x1 submatrix) #");
taylor(Y[1,1],t,12);
printf("%s\n","# det(the 2x2 submatrix) #");
taylor(det(matrix(2,2,[
   Y[1,1],Y[1,2]
  ,Y[2,1],Y[2,2]
])),t,13);
printf("%s\n","# det(the 3x3 submatrix) #");
taylor(det(matrix(3,3,[
   Y[1,1],Y[1,2],Y[1,3]
  ,Y[2,1],Y[2,2],Y[2,3]
  ,Y[3,1],Y[3,2],Y[3,3]
])),t,17);
printf("%s\n","# det(Y) #");
taylor(det(Y),t,22);

printf("%s\n","#############################################");
printf("%s\n","# Check Y is hermitian by calculating Y-Y^t #");
printf("%s\n","#############################################");
map(simplify,evalm(Y-transpose(Y)));

######################
# expand t^30/det(L) #
######################
taylor(t^30/det(lambda),t,32):

printf("%s\n","########################################################");
printf("%s\n","# Now start calculating expansions for the eigenvalues #");
printf("%s\n","# of Y(t) as in the appendix                           #");
printf("%s\n","########################################################");


printf("%s\n","##############################################################");
printf("%s\n","# Uncomment this block to see maple run out of memory trying #");
printf("%s\n","# to find the eigenvalues of Y directly.                     #");
printf("%s\n","# (It will also generate 100MB files of false output.        #");
printf("%s\n","##############################################################");
# eigenvalues(
#   map(simplify,
#     evalm(Y)
#   )
# )
# ;
# eits:=allvalues(eigenvalues(Y(t))):
# eits[1];

###################################################
# Call Y's characteristic polynomial 'thequartic' #
###################################################
thequartic:=det(
evalm(
  Y-x*diag(1,1,1,1)
))
:

printf("%s\n","##############################################################");
printf("%s\n","# To see the characteristic polynomial, uncomment this block #");
printf("%s\n","##############################################################");
# collect(thequartic,x);

printf("%s\n","##################################################");
printf("%s\n","# Y's characteristic polynomial's constant term. #");
printf("%s\n","##################################################");
quarticcoeff[0]:=subs(x=0,thequartic);

###############
# The x term. #
###############
printf("%s\n","#############################################");
printf("%s\n","# Y's characteristic polynomial's x^1 term. #");
printf("%s\n","#############################################");
quarticcoeff[1]:=subs(x=0,
  simplify((thequartic-quarticcoeff[0])/x)
)
;

#################
# The x^2 term. #
#################
printf("%s\n","#############################################");
printf("%s\n","# Y's characteristic polynomial's x^2 term. #");
printf("%s\n","#############################################");
quarticcoeff[2]:=subs(x=0,
  simplify((thequartic-quarticcoeff[1]*x-quarticcoeff[0])/x^2)
);

#################
# The x^3 term. #
#################
printf("%s\n","#############################################");
printf("%s\n","# Y's characteristic polynomial's x^3 term. #");
printf("%s\n","#############################################");
quarticcoeff[3]:=subs(x=0,
  simplify((thequartic-quarticcoeff[2]*x^2-quarticcoeff[1]*x-quarticcoeff[0])/x^3)
);

#################
# The x^4 term. #
#################
printf("%s\n","####################################################################");
printf("%s\n","# Y's characteristic polynomial's x^4 term. (of course it's monic) #");
printf("%s\n","####################################################################");
quarticcoeff[4]:=
  simplify((thequartic-quarticcoeff[3]*x^3-quarticcoeff[2]*x^2-quarticcoeff[1]*x-quarticcoeff[0])/x^4);

#################################
# The coefficients are correct. #
#################################
simplify(thequartic-quarticcoeff[4]*x^4-quarticcoeff[3]*x^3-quarticcoeff[2]*x^2-quarticcoeff[1]*x-quarticcoeff[0]):

printf("%s\n","################################################################");
printf("%s\n","# Rename the coefficients aa,bb,cc,dd,ee for human readability #");
printf("%s\n","# charpoly=aa x^4 + bb x^3 + cc x^2 + dd x + ee                #");
printf("%s\n","# (change : to ; to see bb, cc, dd, ee                         #");
printf("%s\n","################################################################");
aa:=quarticcoeff[4];
bb:=quarticcoeff[3]:
cc:=quarticcoeff[2]:
dd:=quarticcoeff[1]:
ee:=quarticcoeff[0]:

printf("%s\n","##################################");
printf("%s\n","# Expansions of the coefficients #");
printf("%s\n","##################################");
printf("%s\n","######");
printf("%s\n","# aa #");
printf("%s\n","######");
aa;
printf("%s\n","######");
printf("%s\n","# bb #");
printf("%s\n","######");
taylor(bb,t,10);
printf("%s\n","######");
printf("%s\n","# cc #");
printf("%s\n","######");
taylor(cc,t,13);
printf("%s\n","######");
printf("%s\n","# dd #");
printf("%s\n","######");
taylor(dd,t,17);
printf("%s\n","######");
printf("%s\n","# ee #");
printf("%s\n","######");
taylor(ee,t,22);


printf("%s\n","#################################################################");
printf("%s\n","# How to find the roots of a quartic:  Set up alpha, beta,      #");
printf("%s\n","# gamma, P, Q, R, U, y, and W as below.  Then the roots are     #");
printf("%s\n","# -bb/4+([+-]W[[+-]]sqrt(-3alpha-2y-[+-]2beta/W))/2             #");
printf("%s\n","# Where the [+-]'s have to match and the [[+-]] is independent. #");
printf("%s\n","#################################################################");

###########################################################
# Uncomment this block to solve some other quartic to get #
# confidence in the formula.                              #
###########################################################
##################################################################
# You can try any other polynomial where the R and U choices are #
# made as below and this will still work.                        #
##################################################################
#
# tempquartic:=expand((x-17)*(x+12)*(x-9)*(x+18));
#
# tempquarticcoeff[0]:=subs(x=0,tempquartic):
# tempquarticcoeff[1]:=subs(x=0,
#   simplify((tempquartic-tempquarticcoeff[0])/x)
# )
# :
# tempquarticcoeff[2]:=subs(x=0,
#   simplify((tempquartic-tempquarticcoeff[1]*x-tempquarticcoeff[0])/x^2)
# ):
# tempquarticcoeff[3]:=subs(x=0,
#   simplify((tempquartic-tempquarticcoeff[2]*x^2-tempquarticcoeff[1]*x-tempquarticcoeff[0])/x^3)
# ):
# tempquarticcoeff[4]:=
#   simplify((tempquartic-tempquarticcoeff[3]*x^3-tempquarticcoeff[2]*x^2-tempquarticcoeff[1]*x-tempquarticcoeff[0])/x^4):
# aaa:=tempquarticcoeff[4];
# bbb:=tempquarticcoeff[3];
# ccc:=tempquarticcoeff[2];
# ddd:=tempquarticcoeff[1];
# eee:=tempquarticcoeff[0];
# alpha:=-3*bbb^2/8/aaa^2+ccc/aaa;
# beta:=bbb^3/8/aaa^3-bbb*ccc/2/aaa^2+ddd/aaa;
# gammagamma:=-3*bbb^4/256/aaa^4+ccc*bbb^2/16/aaa^3-bbb*ddd/4/aaa^2+eee/aaa;
# P:=-alpha^2/12-gammagamma;
# Q:=-alpha^3/108+alpha*gammagamma/3-beta^2/8;
# ######################################################################
# # You can take either root for R.  Choose the one in the I quadrant. #
# ######################################################################
# R:=evalf(-Q/2+sqrt(Q^2/4+P^3/27));
# #######################################################################
# # You can take any of the three roots for U.  Choose the one in the I #
# # quadrant.                                                           #
# #######################################################################
# U:=evalf(R^(1/3));
# #################################################
# # So long as U isn't 0, this is y's definition. #
# #################################################
# y:=-5/6*alpha+U-P/3/U;
# #######################################################################
# # Both roots which you could call W come up as two choices to get the #
# # four roots in the end.                                              #
# #######################################################################
# W:=sqrt(alpha+2*y):
# ##################################################
# # Here are the roots of the original polynomial: #
# ##################################################
# # -bb/4+([+-]W[[+-]]sqrt(-3alpha-2y-[+-]2beta/W))/2
# # +,+
# evalf(-bbb/4+(W+sqrt(-3*alpha-2*y-2*beta/W))/2);
# # +,-
# evalf(-bbb/4+(W-sqrt(-3*alpha-2*y-2*beta/W))/2);
# # -,+
# evalf(-bbb/4+(-W+sqrt(-3*alpha-2*y+2*beta/W))/2);
# # -,-
# evalf(-bbb/4+(-W-sqrt(-3*alpha-2*y+2*beta/W))/2);

printf("%s\n","###########################################");
printf("%s\n","# Change the :'s to ;'s to see the alpha, #");
printf("%s\n","# beta, etc. for our quartic              #");
printf("%s\n","###########################################");
alpha:=-3*bb^2/8/aa^2+cc/aa:
beta:=bb^3/8/aa^3-bb*cc/2/aa^2+dd/aa:
gammagamma:=-3*bb^4/256/aa^4+cc*bb^2/16/aa^3-bb*dd/4/aa^2+ee/aa:
P:=-alpha^2/12-gammagamma:
Q:=-alpha^3/108+alpha*gammagamma/3-beta^2/8:

printf("%s\n","####################################################################");
printf("%s\n","# Just defining R, U, y, and W takes up to 20 hours. The entire    #");
printf("%s\n","# problem of estimating the eigenvalues is carefully coaxing maple #");
printf("%s\n","# into estimating these four values.                               #");
printf("%s\n","####################################################################");

printf("%s\n","###############################################################");
printf("%s\n","# Expand alpha, beta, y (a.k.a. gammagamma) etc.              #");
printf("%s\n","# Be forewarned.  Expanding sqrt(-P) takes time.  In fact the #");
printf("%s\n","# only way to get this calculation to work is to expand all   #");
printf("%s\n","# sqrt's by hand except for sqrt(-P)                          #");
printf("%s\n","###############################################################");
printf("%s\n","#######################");
printf("%s\n","# Expansion for alpha #");
printf("%s\n","#######################");
taylor(alpha,t,19);
printf("%s\n","######################");
printf("%s\n","# Expansion for beta #");
printf("%s\n","######################");
taylor(beta,t,28);
printf("%s\n","#######################");
printf("%s\n","# Expansion for gamma #");
printf("%s\n","#######################");
taylor(gammagamma,t,37);
printf("%s\n","###################");
printf("%s\n","# Expansion for P #");
printf("%s\n","###################");
taylor(P,t,43);
printf("%s\n","###################");
printf("%s\n","# Expansion for Q #");
printf("%s\n","###################");
taylor(Q,t,46);
printf("%s\n","######################");
printf("%s\n","# Expansion for -Q/2 #");
printf("%s\n","######################");
taylor(-Q/2,t,46);
printf("%s\n","##############################");
printf("%s\n","# Expansion for Q^2/4+P^3/27 #");
printf("%s\n","##############################");
taylor(Q^2/4+P^3/27,t,48);

printf("%s\n","######################################################################");
printf("%s\n","# At this point, the expansions starting on page 43 are evaluated.   #");
printf("%s\n","# Change ; to : at the end of any line to see the actual complete    #");
printf("%s\n","# expansion.  e.g. the expansion above for Q^2/4+P^3/27 just shows   #");
printf("%s\n","# the first non-zero coefficient for the taylor expansion.  But      #");
printf("%s\n","# replacing : by ; below would show the entire expansion from t^20   #");
printf("%s\n","# out to t^40 which is actually necessary for calculating the        #");
printf("%s\n","# eigenvalues.                                                       #");
printf("%s\n","######################################################################");
expan[1]:=convert(taylor(-Q^2/4-P^3/27,t,68),polynom):
printf("%s\n","################################################");
printf("%s\n","# Here's the t^20 coefficient of -Q^2/4-P^3/27 #");
printf("%s\n","################################################");
aaa:=subs(t=0,simplify(expan[1]/t^20));
guy:=expand(expan[1]/aaa/t^20-1):
expan[2]:=expand(sqrt(aaa)*t^10*convert(taylor(subs(x=guy,convert(taylor(sqrt(1+x),x,21),polynom)),t,21),polynom)):
expan[3]:=convert(taylor(-Q/2,t,66),polynom):
printf("%s\n","######################################");
printf("%s\n","# Here's the t^9 coefficient of -Q/2 #");
printf("%s\n","######################################");
bbb:= subs(t=0,expand(expan[3]/t^9));
guy:=expand(expan[3]/bbb/t^9-1):
expan[4]:=expand(1/bbb/t^9*convert(taylor(expand(expan[2]*convert(taylor(subs(x=guy,convert(taylor(1/(1+x),x,21),polynom)),t,21),polynom)),t,31),polynom)):
guy:=expan[4]:
expan[5]:=expand(1/3*convert(taylor(subs(x=guy,convert(taylor(arctan(x),x,22),polynom)),t,22),polynom)):
sqrt(aaa)/3/bbb:
guy:=expan[5]:
expan[6]:=convert(taylor(subs(x=guy,convert(taylor(cos(x),x,22),polynom)),t,22),polynom):
alphato25:=sort(convert(taylor(alpha,t,43),polynom)):
printf("%s\n","###########################################################");
printf("%s\n","# Here's the absolute value of the constant term of alpha #");
printf("%s\n","###########################################################");
ddd:=-subs(t=0,alphato25);
sqrtnegPto25:=sort(convert(taylor(sqrt(-P),t,62),polynom)):
printf("%s\n","###########################################################");
printf("%s\n","# Here's the t^3 coefficient of sqrt(-P) (the first       #");
printf("%s\n","# non-zero one)                                           #");
printf("%s\n","###########################################################");
ccc:=subs(t=0,expand(sqrtnegPto25/t^3));
expan[7]:=sort(expand(-5/6*alphato25+convert(taylor(2/sqrt(3)*sqrtnegPto25*expan[6],t,25),polynom))):
printf("%s\n","###########################################################");
printf("%s\n","# Here's where the full expansion of y would appear were  #");
printf("%s\n","# you to change : to ;                                    #");
printf("%s\n","###########################################################");
yto25:=expan[7]:
expan[8]:=sort(expand(alphato25+2*yto25)):
guy:=sort(expand(expan[8]/(2/3*ddd)-1)):
expan[9]:=sort(expand(sqrt(2/3*ddd)*convert(taylor(subs(x=guy,convert(taylor(sqrt(1+x),x,25),polynom)),t,25),polynom))):
printf("%s\n","###########################################################");
printf("%s\n","# Here's where the full expansion of W would appear were  #");
printf("%s\n","# you to change : to ;                                    #");
printf("%s\n","###########################################################");
Wto25:=expan[9]:
printf("%s\n","###########################################################");
printf("%s\n","# Here's where the full expansion of 2*beta would appear  #");
printf("%s\n","# were you to change : to ;                               #");
printf("%s\n","###########################################################");
twobetato25:=sort(convert(taylor( 2*beta ,t,52 ),polynom)):
printf("%s\n","###########################################################");
printf("%s\n","# Here's the absolute value of the constant               #");
printf("%s\n","# term of of 2*beta                                       #");
printf("%s\n","###########################################################");
eee:=-subs(t=0,twobetato25);
expan[10]:=twobetato25:
guy:=sort(expand(Wto25/4320-1)):
printf("%s\n","############################################################");
printf("%s\n","# Here's where the full expansion of 2*beta/W would appear #");
printf("%s\n","# were you to change : to ;                                #");
printf("%s\n","############################################################");
expan[11]:=sort(convert(taylor(1/4320*expan[10]*sort(convert(taylor(subs(x=guy,convert(taylor(1/(1+x),x,25),polynom)),t,25),polynom)),t,25),polynom)):


##############
# l++=eit[1] #
##############
sqrt(3*ddd-5/3*ddd+eee/4320):
guy:=sort(expand(1/74649600*convert(taylor(-3*alphato25-2*yto25-expan[11],t,25),polynom)-1)):
##########################################################
# The part under the sqrt sign in the calculation of l++ #
##########################################################
discto25:=sort(convert(taylor(subs(x=guy,convert(taylor(sqrt(1+x),x,25),polynom)),t,25),polynom)):
printf("%s\n","#########################################################################");
printf("%s\n","# Here's where the 24-th degree Taylor polynomial of B                  #");
printf("%s\n","# would appear were you to change : to ;                                #");
printf("%s\n","# This is one of the times the perversity of maple's taylor() function  #");
printf("%s\n","# shows.  To get the t^24 term, you have to ask for the t^34 expansion. #");
printf("%s\n","#########################################################################");
Bto25:=convert(taylor(bb,t,34),polynom):
printf("%s\n","##########################################################################");
printf("%s\n","# We now have all the components (B, W, alpha, y, 2*beta/W) necessary to #");
printf("%s\n","# find an expansion for each of the eigenvalues.                         #");
printf("%s\n","##########################################################################");
printf("%s\n","#########################################################################");
printf("%s\n","# Here's where the 24-th degree Taylor polynomial of lambda_1 would     #");
printf("%s\n","# appear were you to change : to ;                                      #");
printf("%s\n","#########################################################################");
eit[1]:=sort(expand(1/4*(-Bto25+2*Wto25+2*8640*discto25))):

##############
# l+-=eit[2] #
##############
printf("%s\n","#########################################################################");
printf("%s\n","# Here's where the 24-th degree Taylor polynomial of lambda_2 would     #");
printf("%s\n","# appear were you to change : to ;                                      #");
printf("%s\n","#########################################################################");
eit[2]:=sort(expand(1/4*(-Bto25+2*Wto25-2*8640*discto25))):

##############
# l-+=eit[3] #
##############
sort(expand(-3*alphato25-2*yto25+expan[11])):
guy:=sort(expand(9/t^8*(-3*alphato25-2*yto25+expan[11])-1)):
newdiscto17:=convert(taylor(subs(x=guy,convert(taylor(sqrt(1+x),x,17),polynom)),t,17),polynom):
Bto21:=convert(taylor(bb,t,21),polynom):
Wto21:=convert(taylor(Wto25,t,21),polynom):
printf("%s\n","#########################################################################");
printf("%s\n","# Here's where the 20-th degree Taylor polynomial of lambda_3 would     #");
printf("%s\n","# appear were you to change : to ;                                      #");
printf("%s\n","#########################################################################");
eit[3]:=sort(expand(1/4*(-Bto21-2*Wto21+2/3*t^4*newdiscto17))):

##############
# l--=eit[4] #
##############
printf("%s\n","#########################################################################");
printf("%s\n","# Here's where the 20-th degree Taylor polynomial of lambda_4 would     #");
printf("%s\n","# appear were you to change : to ;                                      #");
printf("%s\n","#########################################################################");
eit[4]:=sort(expand(1/4*(-Bto21-2*Wto21-2/3*t^4*newdiscto17))):

printf("%s\n","#########################################################################");
printf("%s\n","# Compare elementary symmetric polynomials of the eigenvalues to my     #");
printf("%s\n","# estimates                                                             #");
printf("%s\n","# i.e. Check that e_1(l1,l2,l3,l4)-a_3=O(t^21) ,                        #");
printf("%s\n","#                 e_2(l1,l2,l3,l4)-a_2=O(t^21) ,                        #");
printf("%s\n","#                 e_3(l1,l2,l3,l4)-a_1=O(t^24) ,                        #");
printf("%s\n","#             and e_4(l1,l2,l3,l4)-a_0=O(t^28)                          #");
printf("%s\n","# where a_n is the x^n coefficient of the characteristic polynomial.    #");
printf("%s\n","#########################################################################");
printf("%s\n","#####################");
printf("%s\n","# e1=negative trace #");
printf("%s\n","#####################");
taylor(eit[1]+eit[2]+eit[3]+eit[4]+quarticcoeff[3],t,22);
printf("%s\n","######");
printf("%s\n","# e2 #");
printf("%s\n","######");
e2:=(a,b,c,d)->a*b+a*c+a*d+b*c+b*d+c*d;
taylor(e2(eit[1],eit[2],eit[3],eit[4])-quarticcoeff[2],t,31);
printf("%s\n","######");
printf("%s\n","# e3 #");
printf("%s\n","######");
e3:=(a,b,c,d)->a*b*c+a*b*d+a*c*d+b*c*d:
taylor(e3(eit[1],eit[2],eit[3],eit[4])+quarticcoeff[1],t,34);
printf("%s\n","##########");
printf("%s\n","# e4=det #");
printf("%s\n","##########");
taylor(eit[1]*eit[2]*eit[3]*eit[4]-quarticcoeff[0],t,38);

printf("%s\n","##########################################################################################");
printf("%s\n","# Now to find eigenvectors v_j corresponding to the eigenvalues lamda_j, we'll carefully #");
printf("%s\n","# find expansions for representative members of ker(A) where A:=Y-lambda_j*I             #");
printf("%s\n","# As described in the thesis, this means applying row-operations to A until it has a row #");
printf("%s\n","# of 0's as the last row presented as [ * * * a ]                                        #");
printf("%s\n","#                                     [ * B * b ]                                        #");
printf("%s\n","#                                     [ * * * c ]                                        #");
printf("%s\n","#                                     [ 0 0 0 0 ]                                        #");
printf("%s\n","# Then [ -B^(-1)*[ a ] ] will be an unnormalized eigenvector for lambda_j.               #");
printf("%s\n","#      [         [ b ] ]                                                                 #");
printf("%s\n","#      [         [ c ] ]                                                                 #");
printf("%s\n","#      [      1        ]                                                                 #");
printf("%s\n","##########################################################################################");

printf("%s\n","######");
printf("%s\n","# v1 #");
printf("%s\n","######");
Yto25:=map(convert,map(taylor,Y,t,35),polynom):
printf("%s\n","######################################################################################");
printf("%s\n","# Changing : to ; here would show the expansions of each entry of A:=Y-lI to t^24    #");
printf("%s\n","######################################################################################");
aaaa:=map(sort,evalm(Yto25-eit[1]*diag(1,1,1,1))):
###################################################
# The matrix of lowest powers of the entries of A #
###################################################
powers:=matrix(4,4,[0,1,2,1,1,0,1,0,2,1,0,1,1,0,1,0]):
########################################
# The entries are expanded to O(t^oof) #
########################################
oof:=25:
####################################################################
# Print out the expanded entries of the matrix for the sake of tex #
####################################################################
# latex(matrix(4,4,[
#    subs(t=0,expand(aaaa[1,1]/t^powers[1,1]))*t^powers[1,1]+dots+O(t^oof)
#   ,subs(t=0,expand(aaaa[1,2]/t^powers[1,2]))*t^powers[1,2]+dots+O(t^oof)
#   ,subs(t=0,expand(aaaa[1,3]/t^powers[1,3]))*t^powers[1,3]+dots+O(t^oof)
#   ,subs(t=0,expand(aaaa[1,4]/t^powers[1,4]))*t^powers[1,4]+dots+O(t^oof)
#   ,subs(t=0,expand(aaaa[2,1]/t^powers[2,1]))*t^powers[2,1]+dots+O(t^oof)
#   ,subs(t=0,expand(aaaa[2,2]/t^powers[2,2]))*t^powers[2,2]+dots+O(t^oof)
#   ,subs(t=0,expand(aaaa[2,3]/t^powers[2,3]))*t^powers[2,3]+dots+O(t^oof)
#   ,subs(t=0,expand(aaaa[2,4]/t^powers[2,4]))*t^powers[2,4]+dots+O(t^oof)
#   ,subs(t=0,expand(aaaa[3,1]/t^powers[3,1]))*t^powers[3,1]+dots+O(t^oof)
#   ,subs(t=0,expand(aaaa[3,2]/t^powers[3,2]))*t^powers[3,2]+dots+O(t^oof)
#   ,subs(t=0,expand(aaaa[3,3]/t^powers[3,3]))*t^powers[3,3]+dots+O(t^oof)
#   ,subs(t=0,expand(aaaa[3,4]/t^powers[3,4]))*t^powers[3,4]+dots+O(t^oof)
#   ,subs(t=0,expand(aaaa[4,1]/t^powers[4,1]))*t^powers[4,1]+dots+O(t^oof)
#   ,subs(t=0,expand(aaaa[4,2]/t^powers[4,2]))*t^powers[4,2]+dots+O(t^oof)
#   ,subs(t=0,expand(aaaa[4,3]/t^powers[4,3]))*t^powers[4,3]+dots+O(t^oof)
#   ,subs(t=0,expand(aaaa[4,4]/t^powers[4,4]))*t^powers[4,4]+dots+O(t^oof)
# ]));

###############################
# To invert B, do 1/detB*adjB #
###############################
################################################################
# Uncomment to confirm that adj(A) does what you think it does #
################################################################
# subs(t=17,evalm(1/det(aaaa)*adj(aaaa)&*aaaa));

printf("%s\n","##################################################");
printf("%s\n","# Change : to ; here to see the 'B' for lambda_1 #");
printf("%s\n","##################################################");
bbbb:=matrix(3,3,[
 aaaa[1,1]
,aaaa[1,2]
,aaaa[1,3]
,aaaa[2,1]
,aaaa[2,2]
,aaaa[2,3]
,aaaa[3,1]
,aaaa[3,2]
,aaaa[3,3]
]):

##################################
# Calculate the cutoff for det B #
##################################
detbcutoff:=min(
 powers[1,1]+powers[2,2]+powers[3,3]-max(powers[1,1],powers[2,2],powers[3,3])+oof
,powers[1,2]+powers[2,3]+powers[3,1]-max(powers[1,2],powers[2,3],powers[3,1])+oof
,powers[1,3]+powers[2,1]+powers[3,2]-max(powers[1,3],powers[2,1],powers[3,2])+oof
,powers[1,3]+powers[2,2]+powers[3,1]-max(powers[1,3],powers[2,2],powers[3,1])+oof
,powers[1,2]+powers[2,1]+powers[3,3]-max(powers[1,2],powers[2,1],powers[3,3])+oof
,powers[1,1]+powers[2,3]+powers[3,2]-max(powers[1,1],powers[2,3],powers[3,2])+oof
):

##################################
# Calculate the cutoff for adj B #
##################################
adjoint(matrix(3,3,[a,b,c,d,e,f,g,h,i])):
######################################################
# Find the cutoffs for each of the products in adj B #
######################################################
#     [ a b c ]          [e i - f h     -b i + c h    b f - c e ]
# adj [ d e f ]   =      [                                      ]
#     [ g h i ]          [-d i + f g    a i - c g     -a f + c d]
#                        [                                      ]
#                        [d h - e g     -a h + b g    a e - b d ]
adjbcutoff:=min(
 min(min(powers[2,2],powers[3,3]),min(powers[2,3],powers[3,2]))+oof
,min(min(powers[1,2],powers[3,3]),min(powers[3,1],powers[3,2]))+oof
,min(min(powers[1,2],powers[2,3]),min(powers[1,3],powers[2,2]))+oof
,min(min(powers[2,1],powers[3,3]),min(powers[2,3],powers[3,1]))+oof
,min(min(powers[1,1],powers[3,3]),min(powers[1,3],powers[3,1]))+oof
,min(min(powers[1,1],powers[2,3]),min(powers[1,3],powers[2,1]))+oof
,min(min(powers[2,1],powers[3,2]),min(powers[2,2],powers[3,1]))+oof
,min(min(powers[1,1],powers[3,2]),min(powers[1,2],powers[3,1]))+oof
,min(min(powers[1,1],powers[2,2]),min(powers[1,2],powers[2,1]))+oof
):

####################################
# Least powers of adj B 's entries #
####################################
printf("%s\n","######################################################");
printf("%s\n","# Change : to ; here to see the expansion for adj(B) #");
printf("%s\n","######################################################");
map(taylor,adj(bbbb),t,adjbcutoff):
adjpowers:=matrix(3,3,[0,1,2,1,0,1,2,1,0]):

printf("%s\n","######################################################");
printf("%s\n","# Change : to ; here to see the expansion for det(B) #");
printf("%s\n","######################################################");
dettocutoff:=sort(convert(taylor(det(bbbb),t,detbcutoff),polynom)):
detminpower:=0:
detlead:=subs(t=0,expand(dettocutoff/t^detminpower)):
sidecutoff:=detbcutoff-detminpower:

sideprodcutoff:=min(
  adjbcutoff
 ,sidecutoff+adjpowers[1,1]
 ,sidecutoff+adjpowers[1,2]
 ,sidecutoff+adjpowers[1,3]
 ,sidecutoff+adjpowers[2,1]
 ,sidecutoff+adjpowers[2,2]
 ,sidecutoff+adjpowers[2,3]
 ,sidecutoff+adjpowers[3,1]
 ,sidecutoff+adjpowers[3,2]
 ,sidecutoff+adjpowers[3,3]
):

guy:=expand(dettocutoff/detlead/t^detminpower -1):
side:=convert(taylor(subs(x=guy,convert(taylor(1/(1+x),x,sidecutoff),polynom)),t,sidecutoff),polynom):

sideprod:=map(convert,map(taylor,map(expand,evalm(side*map(convert,map(taylor,adj(bbbb),t,adjbcutoff),polynom))),t,sideprodcutoff),polynom):
#####################################
# This changed after z -> -z change #
#####################################
# sideprodpowers:=matrix(3,3,[6,7,8,7,6,7,8,7,6]);
sideprodpowers:=matrix(3,3,[0,1,2,1,0,1,2,1,0]):

###################################################################
# Check that sideprod/detlead/t^detminpower really acts like B^-1 #
###################################################################
testcutoff:=min(
  sideprodpowers[1,1]+oof
 ,sideprodpowers[1,2]+oof
 ,sideprodpowers[1,3]+oof
 ,sideprodpowers[2,1]+oof
 ,sideprodpowers[2,2]+oof
 ,sideprodpowers[2,3]+oof
 ,sideprodpowers[3,1]+oof
 ,sideprodpowers[3,2]+oof
 ,sideprodpowers[3,3]+oof
 ,powers[1,1]+sideprodcutoff
 ,powers[1,2]+sideprodcutoff
 ,powers[1,3]+sideprodcutoff
 ,powers[2,1]+sideprodcutoff
 ,powers[2,2]+sideprodcutoff
 ,powers[2,3]+sideprodcutoff
 ,powers[3,1]+sideprodcutoff
 ,powers[3,2]+sideprodcutoff
 ,powers[3,3]+sideprodcutoff
):
################
# Lo, it does. #
################
evalm(1/detlead/t^detminpower*map(convert,map(taylor,evalm(sideprod&*bbbb),t,testcutoff),polynom)):

###################################################
# Actually calculate the unnormalized eigenvector #
###################################################
uncut:=map(expand,evalm(sideprod&*matrix(3,1,[aaaa[1,4],aaaa[2,4],aaaa[3,4]]))):

toprowcutoff:=min(
  sideprodpowers[1,1]+oof
 ,sideprodpowers[1,2]+oof
 ,sideprodpowers[1,3]+oof
 ,powers[1,4]+sideprodcutoff
 ,powers[2,4]+sideprodcutoff
 ,powers[3,4]+sideprodcutoff
):
midrowcutoff:=min(
  sideprodpowers[2,1]+oof
 ,sideprodpowers[2,2]+oof
 ,sideprodpowers[2,3]+oof
 ,powers[1,4]+sideprodcutoff
 ,powers[2,4]+sideprodcutoff
 ,powers[3,4]+sideprodcutoff
):
botrowcutoff:=min(
  sideprodpowers[3,1]+oof
 ,sideprodpowers[3,2]+oof
 ,sideprodpowers[3,3]+oof
 ,powers[1,4]+sideprodcutoff
 ,powers[2,4]+sideprodcutoff
 ,powers[3,4]+sideprodcutoff
):

printf("%s\n","#################################################################################");
printf("%s\n","# Change : to ; here to see the                                                 #");
printf("%s\n","# Unnormalized eigenvector's top three entries' 24-th degree Taylor polynomials #");
printf("%s\n","# Note this is only the top three entries, need to put a 1 in the bottom entry  #");
printf("%s\n","#################################################################################");
unnormalized:=matrix(3,1,[
  sort(expand(-1/detlead/t^detminpower*convert(taylor(uncut[1,1],t,toprowcutoff),polynom)))
 ,sort(expand(-1/detlead/t^detminpower*convert(taylor(uncut[2,1],t,midrowcutoff),polynom)))
 ,sort(expand(-1/detlead/t^detminpower*convert(taylor(uncut[3,1],t,botrowcutoff),polynom)))
]):

eigenpowers:=matrix(3,1,[1,0,1]):

lengthcutoff:=min(
  eigenpowers[1,1]+toprowcutoff-detminpower
 ,eigenpowers[2,1]+midrowcutoff-detminpower
 ,eigenpowers[3,1]+botrowcutoff-detminpower
):

lengthsquared:=sort(convert(taylor(unnormalized[1,1]^2+unnormalized[2,1]^2+unnormalized[3,1]^2+1,t,lengthcutoff),polynom)):

lsquaredleastpower:=0:
lsquaredlead:=subs(t=0,expand(lengthsquared/t^lsquaredleastpower)):

guy:=expand(lengthsquared/lsquaredlead-1):

printf("%s\n","##########################################################################################");
printf("%s\n","# Change : to ; here to see the expansion for the length of the unnormalized eigenvector #");
printf("%s\n","##########################################################################################");
actlength:=expand(sqrt(lsquaredlead)*convert(taylor(subs(x=guy,convert(taylor(sqrt(1+x),x,lengthcutoff),polynom)),t,lengthcutoff),polynom)):

############
# 1/length #
############
guy:=expand(actlength/sqrt(lsquaredlead)-1):
printf("%s\n","###########################################################################################");
printf("%s\n","# Change : to ; here to see the expansion for  1/(length of the unnormalized eigenvector) #");
printf("%s\n","###########################################################################################");
invlength:=sort(expand(1/sqrt(lsquaredlead)*convert(taylor(subs(x=guy,convert(taylor(1/(1+x),x,lengthcutoff),polynom)),t,lengthcutoff),polynom))):

invlengthleadpower:=0:

normaltopcutoff:=min(
  invlengthleadpower+toprowcutoff-detminpower
 ,eigenpowers[1,1]+lengthcutoff
):
normalmidcutoff:=min(
  invlengthleadpower+midrowcutoff-detminpower
 ,eigenpowers[2,1]+lengthcutoff
):
normalbotcutoff:=min(
  invlengthleadpower+botrowcutoff-detminpower
 ,eigenpowers[3,1]+lengthcutoff
):

printf("%s\n","####################################################################");
printf("%s\n","# Finally, change : to ; here to see the normalized eigenvector v1 #");
printf("%s\n","####################################################################");
normalized:=matrix(4,1,[
  convert(taylor(invlength*unnormalized[1,1],t,normaltopcutoff),polynom)
 ,convert(taylor(invlength*unnormalized[2,1],t,normalmidcutoff),polynom)
 ,convert(taylor(invlength*unnormalized[3,1],t,normalbotcutoff),polynom)
 ,convert(taylor(invlength,t,max(normaltopcutoff,normalmidcutoff,normalbotcutoff)),polynom)
]):

eitv[1]:=evalm(normalized):
# latex(map(taylor,evalm(eitv[1]),t,3));

eitvpowers[1]:=matrix(4,1,[1,0,1,0]):

subs(t=0,expand(eitv[1][4,1]/t^0)):

eitvleads[1]:=matrix(4,1,[
   subs(t=0,expand(eitv[1][1,1]/t^eitvpowers[1][1,1]))
  ,subs(t=0,expand(eitv[1][2,1]/t^eitvpowers[1][2,1]))
  ,subs(t=0,expand(eitv[1][3,1]/t^eitvpowers[1][3,1]))
  ,subs(t=0,expand(eitv[1][4,1]/t^eitvpowers[1][4,1]))
]):
eitvseconds[1]:=matrix(4,1,[
   subs(t=0,expand((eitv[1][1,1]-eitvleads[1][1,1]*t^eitvpowers[1][1,1])/t^(eitvpowers[1][1,1]+1)))
  ,subs(t=0,expand((eitv[1][2,1]-eitvleads[1][2,1]*t^eitvpowers[1][2,1])/t^(eitvpowers[1][2,1]+1)))
  ,subs(t=0,expand((eitv[1][3,1]-eitvleads[1][3,1]*t^eitvpowers[1][3,1])/t^(eitvpowers[1][3,1]+1)))
  ,subs(t=0,expand((eitv[1][4,1]-eitvleads[1][4,1]*t^eitvpowers[1][4,1])/t^(eitvpowers[1][4,1]+1)))
]):

printf("%s\n","###############");
printf("%s\n","# v1 in LaTeX #");
printf("%s\n","###############");
latex(matrix(4,1,[
   eitvleads[1][1,1]*t^eitvpowers[1][1,1]+eitvseconds[1][1,1]*t^(eitvpowers[1][1,1]+1)+dots+O(t^normaltopcutoff)
  ,eitvleads[1][2,1]*t^eitvpowers[1][2,1]+eitvseconds[1][2,1]*t^(eitvpowers[1][2,1]+1)+dots+O(t^normalmidcutoff)
  ,eitvleads[1][3,1]*t^eitvpowers[1][3,1]+eitvseconds[1][3,1]*t^(eitvpowers[1][3,1]+1)+dots+O(t^normalbotcutoff)
  ,eitvleads[1][4,1]*t^eitvpowers[1][4,1]+eitvseconds[1][4,1]*t^(eitvpowers[1][4,1]+1)+dots+O(t^max(normaltopcutoff,normalmidcutoff,normalbotcutoff))
])):

#######################################################################
# Make sure it acts like an eigenvector for Y for the eigenvalue eit1 #
#######################################################################
# look at Yv_1 #
################
neweigenpowers:=matrix(4,1,[1,0,1,0]):
##################################################
# Make sure this really cuts off to lengthcutoff #
##################################################
lengthcutoff:
Ytocutoff:=map(sort,map(convert,map(taylor,Y,t,lengthcutoff+9),polynom)):
Ypowers:=matrix(4,4,[2,1,2,1,1,0,1,0,2,1,2,1,1,0,1,0]):

Yvcutoff[1]:=min(
  lengthcutoff+neweigenpowers[1,1] , lengthcutoff+Ypowers[1,1]
 ,lengthcutoff+neweigenpowers[2,1] , lengthcutoff+Ypowers[1,2]
 ,lengthcutoff+neweigenpowers[3,1] , lengthcutoff+Ypowers[1,3]
 ,lengthcutoff+neweigenpowers[4,1] , lengthcutoff+Ypowers[1,4]
):
Yvcutoff[2]:=min(
  lengthcutoff+neweigenpowers[1,1] , lengthcutoff+Ypowers[2,1]
 ,lengthcutoff+neweigenpowers[2,1] , lengthcutoff+Ypowers[2,2]
 ,lengthcutoff+neweigenpowers[3,1] , lengthcutoff+Ypowers[2,3]
 ,lengthcutoff+neweigenpowers[4,1] , lengthcutoff+Ypowers[2,4]
):
Yvcutoff[3]:=min(
  lengthcutoff+neweigenpowers[1,1] , lengthcutoff+Ypowers[3,1]
 ,lengthcutoff+neweigenpowers[2,1] , lengthcutoff+Ypowers[3,2]
 ,lengthcutoff+neweigenpowers[3,1] , lengthcutoff+Ypowers[3,3]
 ,lengthcutoff+neweigenpowers[4,1] , lengthcutoff+Ypowers[3,4]
):
Yvcutoff[4]:=min(
  lengthcutoff+neweigenpowers[1,1] , lengthcutoff+Ypowers[4,1]
 ,lengthcutoff+neweigenpowers[2,1] , lengthcutoff+Ypowers[4,2]
 ,lengthcutoff+neweigenpowers[3,1] , lengthcutoff+Ypowers[4,3]
 ,lengthcutoff+neweigenpowers[4,1] , lengthcutoff+Ypowers[4,4]
):

uncut:=evalm(Ytocutoff&*normalized):
Yv:=matrix(4,1,[
  convert(taylor(uncut[1,1],t,Yvcutoff[1]),polynom)
 ,convert(taylor(uncut[2,1],t,Yvcutoff[2]),polynom)
 ,convert(taylor(uncut[3,1],t,Yvcutoff[3]),polynom)
 ,convert(taylor(uncut[4,1],t,Yvcutoff[4]),polynom)
]):

###################################
# This changed because of z -> -z #
###################################
Yvpowers:=matrix(4,1,[1,1,1,1]):

#############################
# This is specific to eit_1 #
#############################
lvcutoff[1]:=min(25+Yvpowers[1,1],0+Yvcutoff[1]):
lvcutoff[2]:=min(25+Yvpowers[2,1],0+Yvcutoff[2]):
lvcutoff[3]:=min(25+Yvpowers[3,1],0+Yvcutoff[3]):
lvcutoff[4]:=min(25+Yvpowers[4,1],0+Yvcutoff[4]):

lv:=matrix(4,1,[
  convert(taylor(eit[1]*normalized[1,1],t,lvcutoff[1]),polynom)
 ,convert(taylor(eit[1]*normalized[2,1],t,lvcutoff[2]),polynom)
 ,convert(taylor(eit[1]*normalized[3,1],t,lvcutoff[3]),polynom)
 ,convert(taylor(eit[1]*normalized[4,1],t,lvcutoff[4]),polynom)
]):

printf("%s\n","####################################################################");
printf("%s\n","# Change : to ; here to see the 24-th degree Taylor polynomial for #");
printf("%s\n","# entries of Y*v1  (Yv)                                            #");
printf("%s\n","####################################################################");
map(sort,evalm(Yv)):
printf("%s\n","####################################################################");
printf("%s\n","# Change : to ; here to see the 24-th degree Taylor polynomial for #");
printf("%s\n","# entries of lamdba_1*v1  (lv)                                     #");
printf("%s\n","####################################################################");
map(sort,evalm(lv)):

printf("%s\n","#############################################");
printf("%s\n","# v is the associated eigenvector:  Yv-lv=0 #");
printf("%s\n","#############################################");
uncut:=evalm(Yv-lv);


## ##  print("Yv-lv for eit[1]");
## ##  Yvminuslv:=matrix(4,1,[
## ##    taylor(uncut[1,1],t,min(lvcutoff[1],Yvcutoff[1]))
## ##   ,taylor(uncut[2,1],t,min(lvcutoff[2],Yvcutoff[2]))
## ##   ,taylor(uncut[3,1],t,min(lvcutoff[3],Yvcutoff[3]))
## ##   ,taylor(uncut[4,1],t,min(lvcutoff[4],Yvcutoff[4]))
## ##  ]);

printf("%s\n","######");
printf("%s\n","# v2 #");
printf("%s\n","######");

##########################
# Get A:=Y-lI to O(t^25) #
##########################
Yto25:=map(convert,map(taylor,Y,t,35),polynom):
printf("%s\n","######################################################################################");
printf("%s\n","# Changing : to ; here would show the expansions of each entry of A:=Y-lI to t^24    #");
printf("%s\n","######################################################################################");
#############################
# Guy to find the kernel of #
#############################
aaaa:=map(sort,evalm(Yto25-eit[2]*diag(1,1,1,1))):
###################################################
# The matrix of lowest powers of the entries of A #
###################################################
powers:=matrix(4,4,[2,1,2,1,1,0,1,0,2,1,2,1,1,0,1,0]):
########################################
# The entries are expanded to O(t^oof) #
########################################
oof:=25:
####################################################################
# Print out the expanded entries of the matrix for the sake of tex #
####################################################################
# latex(matrix(4,4,[
#    subs(t=0,expand(aaaa[1,1]/t^powers[1,1]))*t^powers[1,1]+dots+O(t^oof)
#   ,subs(t=0,expand(aaaa[1,2]/t^powers[1,2]))*t^powers[1,2]+dots+O(t^oof)
#   ,subs(t=0,expand(aaaa[1,3]/t^powers[1,3]))*t^powers[1,3]+dots+O(t^oof)
#   ,subs(t=0,expand(aaaa[1,4]/t^powers[1,4]))*t^powers[1,4]+dots+O(t^oof)
#   ,subs(t=0,expand(aaaa[2,1]/t^powers[2,1]))*t^powers[2,1]+dots+O(t^oof)
#   ,subs(t=0,expand(aaaa[2,2]/t^powers[2,2]))*t^powers[2,2]+dots+O(t^oof)
#   ,subs(t=0,expand(aaaa[2,3]/t^powers[2,3]))*t^powers[2,3]+dots+O(t^oof)
#   ,subs(t=0,expand(aaaa[2,4]/t^powers[2,4]))*t^powers[2,4]+dots+O(t^oof)
#   ,subs(t=0,expand(aaaa[3,1]/t^powers[3,1]))*t^powers[3,1]+dots+O(t^oof)
#   ,subs(t=0,expand(aaaa[3,2]/t^powers[3,2]))*t^powers[3,2]+dots+O(t^oof)
#   ,subs(t=0,expand(aaaa[3,3]/t^powers[3,3]))*t^powers[3,3]+dots+O(t^oof)
#   ,subs(t=0,expand(aaaa[3,4]/t^powers[3,4]))*t^powers[3,4]+dots+O(t^oof)
#   ,subs(t=0,expand(aaaa[4,1]/t^powers[4,1]))*t^powers[4,1]+dots+O(t^oof)
#   ,subs(t=0,expand(aaaa[4,2]/t^powers[4,2]))*t^powers[4,2]+dots+O(t^oof)
#   ,subs(t=0,expand(aaaa[4,3]/t^powers[4,3]))*t^powers[4,3]+dots+O(t^oof)
#   ,subs(t=0,expand(aaaa[4,4]/t^powers[4,4]))*t^powers[4,4]+dots+O(t^oof)
# ]));

###############################
# To invert B, do 1/detB*adjB #
###############################
################################################################
# Uncomment to confirm that adj(A) does what you think it does #
################################################################
# subs(t=17,evalm(1/det(aaaa)*adj(aaaa)&*aaaa));

printf("%s\n","##################################################");
printf("%s\n","# Change : to ; here to see the 'B' for lambda_2 #");
printf("%s\n","##################################################");
bbbb:=matrix(3,3,[
 aaaa[1,1]
,aaaa[1,2]
,aaaa[1,3]
,aaaa[2,1]
,aaaa[2,2]
,aaaa[2,3]
,aaaa[3,1]
,aaaa[3,2]
,aaaa[3,3]
]):

##################################
# Calculate the cutoff for det B #
##################################
detbcutoff:=min(
 powers[1,1]+powers[2,2]+powers[3,3]-max(powers[1,1],powers[2,2],powers[3,3])+oof
,powers[1,2]+powers[2,3]+powers[3,1]-max(powers[1,2],powers[2,3],powers[3,1])+oof
,powers[1,3]+powers[2,1]+powers[3,2]-max(powers[1,3],powers[2,1],powers[3,2])+oof
,powers[1,3]+powers[2,2]+powers[3,1]-max(powers[1,3],powers[2,2],powers[3,1])+oof
,powers[1,2]+powers[2,1]+powers[3,3]-max(powers[1,2],powers[2,1],powers[3,3])+oof
,powers[1,1]+powers[2,3]+powers[3,2]-max(powers[1,1],powers[2,3],powers[3,2])+oof
):

##################################
# Calculate the cutoff for adj B #
##################################
adjoint(matrix(3,3,[a,b,c,d,e,f,g,h,i])):
######################################################
# Find the cutoffs for each of the products in adj B #
######################################################
#     [ a b c ]          [e i - f h     -b i + c h    b f - c e ]
# adj [ d e f ]   =      [                                      ]
#     [ g h i ]          [-d i + f g    a i - c g     -a f + c d]
#                        [                                      ]
#                        [d h - e g     -a h + b g    a e - b d ]
adjbcutoff:=min(
 min(min(powers[2,2],powers[3,3]),min(powers[2,3],powers[3,2]))+oof
,min(min(powers[1,2],powers[3,3]),min(powers[3,1],powers[3,2]))+oof
,min(min(powers[1,2],powers[2,3]),min(powers[1,3],powers[2,2]))+oof
,min(min(powers[2,1],powers[3,3]),min(powers[2,3],powers[3,1]))+oof
,min(min(powers[1,1],powers[3,3]),min(powers[1,3],powers[3,1]))+oof
,min(min(powers[1,1],powers[2,3]),min(powers[1,3],powers[2,1]))+oof
,min(min(powers[2,1],powers[3,2]),min(powers[2,2],powers[3,1]))+oof
,min(min(powers[1,1],powers[3,2]),min(powers[1,2],powers[3,1]))+oof
,min(min(powers[1,1],powers[2,2]),min(powers[1,2],powers[2,1]))+oof
):

####################################
# Least powers of adj B 's entries #
####################################
printf("%s\n","######################################################");
printf("%s\n","# Change : to ; here to see the expansion for adj(B) #");
printf("%s\n","######################################################");
map(taylor,adj(bbbb),t,adjbcutoff):
adjpowers:=matrix(3,3,[3,4,3,4,5,4,3,4,3]):

printf("%s\n","######################################################");
printf("%s\n","# Change : to ; here to see the expansion for det(B) #");
printf("%s\n","######################################################");
dettocutoff:=sort(convert(taylor(det(bbbb),t,detbcutoff),polynom)):
detminpower:=6:
detlead:=subs(t=0,expand(dettocutoff/t^detminpower)):
sidecutoff:=detbcutoff-detminpower:

sideprodcutoff:=min(
  adjbcutoff
 ,sidecutoff+adjpowers[1,1]
 ,sidecutoff+adjpowers[1,2]
 ,sidecutoff+adjpowers[1,3]
 ,sidecutoff+adjpowers[2,1]
 ,sidecutoff+adjpowers[2,2]
 ,sidecutoff+adjpowers[2,3]
 ,sidecutoff+adjpowers[3,1]
 ,sidecutoff+adjpowers[3,2]
 ,sidecutoff+adjpowers[3,3]
):

guy:=expand(dettocutoff/detlead/t^detminpower -1):
side:=convert(taylor(subs(x=guy,convert(taylor(1/(1+x),x,sidecutoff),polynom)),t,sidecutoff),polynom):

sideprod:=map(convert,map(taylor,map(expand,evalm(side*map(convert,map(taylor,adj(bbbb),t,adjbcutoff),polynom))),t,sideprodcutoff),polynom):
sideprodpowers:=matrix(3,3,[3,4,3,4,5,4,3,4,3]):

###################################################################
# Check that sideprod/detlead/t^detminpower really acts like B^-1 #
###################################################################
testcutoff:=min(
  sideprodpowers[1,1]+oof
 ,sideprodpowers[1,2]+oof
 ,sideprodpowers[1,3]+oof
 ,sideprodpowers[2,1]+oof
 ,sideprodpowers[2,2]+oof
 ,sideprodpowers[2,3]+oof
 ,sideprodpowers[3,1]+oof
 ,sideprodpowers[3,2]+oof
 ,sideprodpowers[3,3]+oof
 ,powers[1,1]+sideprodcutoff
 ,powers[1,2]+sideprodcutoff
 ,powers[1,3]+sideprodcutoff
 ,powers[2,1]+sideprodcutoff
 ,powers[2,2]+sideprodcutoff
 ,powers[2,3]+sideprodcutoff
 ,powers[3,1]+sideprodcutoff
 ,powers[3,2]+sideprodcutoff
 ,powers[3,3]+sideprodcutoff
):
################
# Lo, it does. #
################
evalm(1/detlead/t^detminpower*map(convert,map(taylor,evalm(sideprod&*bbbb),t,testcutoff),polynom)):

###################################################
# Actually calculate the unnormalized eigenvector #
###################################################
uncut:=map(sort,map(expand,evalm(sideprod&*matrix(3,1,[aaaa[1,4],aaaa[2,4],aaaa[3,4]])))):

toprowcutoff:=min(
  sideprodpowers[1,1]+oof
 ,sideprodpowers[1,2]+oof
 ,sideprodpowers[1,3]+oof
 ,powers[1,4]+sideprodcutoff
 ,powers[2,4]+sideprodcutoff
 ,powers[3,4]+sideprodcutoff
):
midrowcutoff:=min(
  sideprodpowers[2,1]+oof
 ,sideprodpowers[2,2]+oof
 ,sideprodpowers[2,3]+oof
 ,powers[1,4]+sideprodcutoff
 ,powers[2,4]+sideprodcutoff
 ,powers[3,4]+sideprodcutoff
):
botrowcutoff:=min(
  sideprodpowers[3,1]+oof
 ,sideprodpowers[3,2]+oof
 ,sideprodpowers[3,3]+oof
 ,powers[1,4]+sideprodcutoff
 ,powers[2,4]+sideprodcutoff
 ,powers[3,4]+sideprodcutoff
):

################################################################################
# Unnormalized eigenvector's top three entries                                 #
# Note this is only the top three entries, need to put a 1 in the bottom entry #
################################################################################
printf("%s\n","#################################################################################");
printf("%s\n","# Change : to ; here to see the                                                 #");
printf("%s\n","# Unnormalized eigenvector's top three entries' 24-th degree Taylor polynomials #");
printf("%s\n","# Note this is only the top three entries, need to put a 1 in the bottom entry  #");
printf("%s\n","#################################################################################");
unnormalized:=matrix(3,1,[
  sort(expand(-1/detlead/t^detminpower*convert(taylor(uncut[1,1],t,toprowcutoff),polynom)))
 ,sort(expand(-1/detlead/t^detminpower*convert(taylor(uncut[2,1],t,midrowcutoff),polynom)))
 ,sort(expand(-1/detlead/t^detminpower*convert(taylor(uncut[3,1],t,botrowcutoff),polynom)))
]):

###################################################
# There was an error here (1,0,1 instead of 0,0,0 #
###################################################
eigenpowers:=matrix(3,1,[0,0,0]):

lengthcutoff:=min(
  eigenpowers[1,1]+toprowcutoff-detminpower
 ,eigenpowers[2,1]+midrowcutoff-detminpower
 ,eigenpowers[3,1]+botrowcutoff-detminpower
):

lengthsquared:=sort(convert(taylor(unnormalized[1,1]^2+unnormalized[2,1]^2+unnormalized[3,1]^2+1,t,lengthcutoff),polynom)):

lsquaredleastpower:=0:
lsquaredlead:=subs(t=0,expand(lengthsquared/t^lsquaredleastpower)):

guy:=expand(lengthsquared/lsquaredlead-1):

##########
# length #
##########
printf("%s\n","##########################################################################################");
printf("%s\n","# Change : to ; here to see the expansion for the length of the unnormalized eigenvector #");
printf("%s\n","##########################################################################################");
actlength:=expand(sqrt(lsquaredlead)*convert(taylor(subs(x=guy,convert(taylor(sqrt(1+x),x,lengthcutoff),polynom)),t,lengthcutoff),polynom)):

############
# 1/length #
############
guy:=expand(actlength/sqrt(lsquaredlead)-1):
printf("%s\n","###########################################################################################");
printf("%s\n","# Change : to ; here to see the expansion for  1/(length of the unnormalized eigenvector) #");
printf("%s\n","###########################################################################################");
invlength:=sort(expand(1/sqrt(lsquaredlead)*convert(taylor(subs(x=guy,convert(taylor(1/(1+x),x,lengthcutoff),polynom)),t,lengthcutoff),polynom))):

invlengthleadpower:=0:

normaltopcutoff:=min(
  invlengthleadpower+toprowcutoff-detminpower
 ,eigenpowers[1,1]+lengthcutoff
):
normalmidcutoff:=min(
  invlengthleadpower+midrowcutoff-detminpower
 ,eigenpowers[2,1]+lengthcutoff
):
normalbotcutoff:=min(
  invlengthleadpower+botrowcutoff-detminpower
 ,eigenpowers[3,1]+lengthcutoff
):

#######################################
# Finally, the normalized eigenvector #
#######################################
printf("%s\n","####################################################################");
printf("%s\n","# Finally, change : to ; here to see the normalized eigenvector v1 #");
printf("%s\n","####################################################################");
normalized:=matrix(4,1,[
  convert(taylor(invlength*unnormalized[1,1],t,normaltopcutoff),polynom)
 ,convert(taylor(invlength*unnormalized[2,1],t,normalmidcutoff),polynom)
 ,convert(taylor(invlength*unnormalized[3,1],t,normalbotcutoff),polynom)
 ,convert(taylor(invlength,t,max(normaltopcutoff,normalmidcutoff,normalbotcutoff)),polynom)
]):

########################################################
# There was an error here.  eitv[1] instead of eitv[2] #
########################################################
eitv[2]:=evalm(normalized):

# latex(evalm(eitv[1]));

########################################################
# There was an error here.  1,0,1,0 instead of 0,0,0,0 #
########################################################
eitvpowers[2]:=matrix(4,1,[0,0,0,0]):

eitvleads[2]:=matrix(4,1,[
   subs(t=0,expand(eitv[2][1,1]/t^eitvpowers[2][1,1]))
  ,subs(t=0,expand(eitv[2][2,1]/t^eitvpowers[2][2,1]))
  ,subs(t=0,expand(eitv[2][3,1]/t^eitvpowers[2][3,1]))
  ,subs(t=0,expand(eitv[2][4,1]/t^eitvpowers[2][4,1]))
]):
eitvseconds[2]:=matrix(4,1,[
   subs(t=0,expand((eitv[2][1,1]-eitvleads[2][1,1]*t^eitvpowers[2][1,1])/t^(eitvpowers[2][1,1]+1)))
  ,subs(t=0,expand((eitv[2][2,1]-eitvleads[2][2,1]*t^eitvpowers[2][2,1])/t^(eitvpowers[2][2,1]+1)))
  ,subs(t=0,expand((eitv[2][3,1]-eitvleads[2][3,1]*t^eitvpowers[2][3,1])/t^(eitvpowers[2][3,1]+1)))
  ,subs(t=0,expand((eitv[2][4,1]-eitvleads[2][4,1]*t^eitvpowers[2][4,1])/t^(eitvpowers[2][4,1]+1)))
]):

########################
# Print it out for TeX #
########################
printf("%s\n","###############");
printf("%s\n","# v2 in LaTeX #");
printf("%s\n","###############");
latex(matrix(4,1,[
   eitvleads[2][1,1]*t^eitvpowers[2][1,1]+eitvseconds[2][1,1]*t^(eitvpowers[2][1,1]+1)+dots+O(t^normaltopcutoff)
  ,eitvleads[2][2,1]*t^eitvpowers[2][2,1]+eitvseconds[2][2,1]*t^(eitvpowers[2][2,1]+1)+dots+O(t^normalmidcutoff)
  ,eitvleads[2][3,1]*t^eitvpowers[2][3,1]+eitvseconds[2][3,1]*t^(eitvpowers[2][3,1]+1)+dots+O(t^normalbotcutoff)
  ,eitvleads[2][4,1]*t^eitvpowers[2][4,1]+eitvseconds[2][4,1]*t^(eitvpowers[2][4,1]+1)+dots+O(t^max(normaltopcutoff,normalmidcutoff,normalbotcutoff))
])):


#######################################################################
# Make sure it acts like an eigenvector for Y for the eigenvalue eit1 #
#######################################################################
# look at Yv_1 #
################
neweigenpowers:=matrix(4,1,[0,0,0,0]):
##################################################
# Make sure this really cuts off to lengthcutoff #
##################################################
lengthcutoff:
Ytocutoff:=map(sort,map(convert,map(taylor,Y,t,lengthcutoff+9),polynom)):
###########################################################################################
# This obviously shouldn't change for different eits since it has nothing to do with them #
###########################################################################################
Ypowers:=matrix(4,4,[2,1,2,1,1,0,1,0,2,1,2,1,1,0,1,0]):

Yvcutoff[1]:=min(
  lengthcutoff+neweigenpowers[1,1] , lengthcutoff+Ypowers[1,1]
 ,lengthcutoff+neweigenpowers[2,1] , lengthcutoff+Ypowers[1,2]
 ,lengthcutoff+neweigenpowers[3,1] , lengthcutoff+Ypowers[1,3]
 ,lengthcutoff+neweigenpowers[4,1] , lengthcutoff+Ypowers[1,4]
):
Yvcutoff[2]:=min(
  lengthcutoff+neweigenpowers[1,1] , lengthcutoff+Ypowers[2,1]
 ,lengthcutoff+neweigenpowers[2,1] , lengthcutoff+Ypowers[2,2]
 ,lengthcutoff+neweigenpowers[3,1] , lengthcutoff+Ypowers[2,3]
 ,lengthcutoff+neweigenpowers[4,1] , lengthcutoff+Ypowers[2,4]
):
Yvcutoff[3]:=min(
  lengthcutoff+neweigenpowers[1,1] , lengthcutoff+Ypowers[3,1]
 ,lengthcutoff+neweigenpowers[2,1] , lengthcutoff+Ypowers[3,2]
 ,lengthcutoff+neweigenpowers[3,1] , lengthcutoff+Ypowers[3,3]
 ,lengthcutoff+neweigenpowers[4,1] , lengthcutoff+Ypowers[3,4]
):
Yvcutoff[4]:=min(
  lengthcutoff+neweigenpowers[1,1] , lengthcutoff+Ypowers[4,1]
 ,lengthcutoff+neweigenpowers[2,1] , lengthcutoff+Ypowers[4,2]
 ,lengthcutoff+neweigenpowers[3,1] , lengthcutoff+Ypowers[4,3]
 ,lengthcutoff+neweigenpowers[4,1] , lengthcutoff+Ypowers[4,4]
):

uncut:=evalm(Ytocutoff&*normalized):
Yv:=matrix(4,1,[
  convert(taylor(uncut[1,1],t,Yvcutoff[1]),polynom)
 ,convert(taylor(uncut[2,1],t,Yvcutoff[2]),polynom)
 ,convert(taylor(uncut[3,1],t,Yvcutoff[3]),polynom)
 ,convert(taylor(uncut[4,1],t,Yvcutoff[4]),polynom)
]):

Yvpowers:=matrix(4,1,[3,3,3,3]):

#############################
# This is specific to eit_2 #
#############################
lvcutoff[1]:=min(25+neweigenpowers[1,1],3+Yvcutoff[1]):
lvcutoff[2]:=min(25+neweigenpowers[2,1],3+Yvcutoff[2]):
lvcutoff[3]:=min(25+neweigenpowers[3,1],3+Yvcutoff[3]):
lvcutoff[4]:=min(25+neweigenpowers[4,1],3+Yvcutoff[4]):

lv:=matrix(4,1,[
  convert(taylor(eit[2]*normalized[1,1],t,lvcutoff[1]),polynom)
 ,convert(taylor(eit[2]*normalized[2,1],t,lvcutoff[2]),polynom)
 ,convert(taylor(eit[2]*normalized[3,1],t,lvcutoff[3]),polynom)
 ,convert(taylor(eit[2]*normalized[4,1],t,lvcutoff[4]),polynom)
]):

printf("%s\n","####################################################################");
printf("%s\n","# Change : to ; here to see the 17-th degree Taylor polynomial for #");
printf("%s\n","# entries of Y*v2  (Yv)                                            #");
printf("%s\n","####################################################################");
map(sort,evalm(Yv)):
printf("%s\n","####################################################################");
printf("%s\n","# Change : to ; here to see the 20-th degree Taylor polynomial for #");
printf("%s\n","# entries of lambda_2*v2  (lv)                                     #");
printf("%s\n","####################################################################");
map(sort,evalm(lv)):

###################################################
# v is the associated eigenvector.  Look at Yv-lv #
###################################################
 uncut:=evalm(Yv-lv):

printf("%s\n","###################################################");
printf("%s\n","# v is the associated eigenvector:  Yv-lv=O(t^18) #");
printf("%s\n","###################################################");
# print("Yv-lv for eit[2]");
  Yvminuslv:=matrix(4,1,[
    taylor(uncut[1,1],t,min(lvcutoff[1],Yvcutoff[1]))
   ,taylor(uncut[2,1],t,min(lvcutoff[2],Yvcutoff[2]))
   ,taylor(uncut[3,1],t,min(lvcutoff[3],Yvcutoff[3]))
   ,taylor(uncut[4,1],t,min(lvcutoff[4],Yvcutoff[4]))
  ]);

printf("%s\n","######");
printf("%s\n","# v3 #");
printf("%s\n","######");
##########################
# Get A:=Y-lI to O(t^21) #
##########################
Yto21:=map(sort,map(convert,map(taylor,Y,t,30),polynom)):
printf("%s\n","######################################################################################");
printf("%s\n","# Changing : to ; here would show the expansions of each entry of A:=Y-lI to t^20    #");
printf("%s\n","######################################################################################");
aaaa:=map(sort,evalm(Yto21-eit[3]*diag(1,1,1,1))):

###################################################
# The matrix of lowest powers of the entries of A #
###################################################
powers:=matrix(4,4,[2,1,2,1,1,0,1,0,2,1,2,1,1,0,1,0]):
########################################
# The entries are expanded to O(t^oof) #
########################################
oof:=21:
####################################################################
# Print out the expanded entries of the matrix for the sake of tex #
####################################################################
# latex(matrix(4,4,[
#    subs(t=0,expand(aaaa[1,1]/t^powers[1,1]))*t^powers[1,1]+dots+O(t^oof)
#   ,subs(t=0,expand(aaaa[1,2]/t^powers[1,2]))*t^powers[1,2]+dots+O(t^oof)
#   ,subs(t=0,expand(aaaa[1,3]/t^powers[1,3]))*t^powers[1,3]+dots+O(t^oof)
#   ,subs(t=0,expand(aaaa[1,4]/t^powers[1,4]))*t^powers[1,4]+dots+O(t^oof)
#   ,subs(t=0,expand(aaaa[2,1]/t^powers[2,1]))*t^powers[2,1]+dots+O(t^oof)
#   ,subs(t=0,expand(aaaa[2,2]/t^powers[2,2]))*t^powers[2,2]+dots+O(t^oof)
#   ,subs(t=0,expand(aaaa[2,3]/t^powers[2,3]))*t^powers[2,3]+dots+O(t^oof)
#   ,subs(t=0,expand(aaaa[2,4]/t^powers[2,4]))*t^powers[2,4]+dots+O(t^oof)
#   ,subs(t=0,expand(aaaa[3,1]/t^powers[3,1]))*t^powers[3,1]+dots+O(t^oof)
#   ,subs(t=0,expand(aaaa[3,2]/t^powers[3,2]))*t^powers[3,2]+dots+O(t^oof)
#   ,subs(t=0,expand(aaaa[3,3]/t^powers[3,3]))*t^powers[3,3]+dots+O(t^oof)
#   ,subs(t=0,expand(aaaa[3,4]/t^powers[3,4]))*t^powers[3,4]+dots+O(t^oof)
#   ,subs(t=0,expand(aaaa[4,1]/t^powers[4,1]))*t^powers[4,1]+dots+O(t^oof)
#   ,subs(t=0,expand(aaaa[4,2]/t^powers[4,2]))*t^powers[4,2]+dots+O(t^oof)
#   ,subs(t=0,expand(aaaa[4,3]/t^powers[4,3]))*t^powers[4,3]+dots+O(t^oof)
#   ,subs(t=0,expand(aaaa[4,4]/t^powers[4,4]))*t^powers[4,4]+dots+O(t^oof)
# ]));

###############################
# To invert B, do 1/detB*adjB #
###############################
################################################################
# Uncomment to confirm that adj(A) does what you think it does #
################################################################
# subs(t=17,evalm(1/det(aaaa)*adj(aaaa)&*aaaa));

printf("%s\n","##################################################");
printf("%s\n","# Change : to ; here to see the 'B' for lambda_3 #");
printf("%s\n","##################################################");
bbbb:=matrix(3,3,[
 aaaa[1,1]
,aaaa[1,2]
,aaaa[1,3]
,aaaa[2,1]
,aaaa[2,2]
,aaaa[2,3]
,aaaa[3,1]
,aaaa[3,2]
,aaaa[3,3]
]):

##################################
# Calculate the cutoff for det B #
##################################
detbcutoff:=min(
 powers[1,1]+powers[2,2]+powers[3,3]-max(powers[1,1],powers[2,2],powers[3,3])+oof
,powers[1,2]+powers[2,3]+powers[3,1]-max(powers[1,2],powers[2,3],powers[3,1])+oof
,powers[1,3]+powers[2,1]+powers[3,2]-max(powers[1,3],powers[2,1],powers[3,2])+oof
,powers[1,3]+powers[2,2]+powers[3,1]-max(powers[1,3],powers[2,2],powers[3,1])+oof
,powers[1,2]+powers[2,1]+powers[3,3]-max(powers[1,2],powers[2,1],powers[3,3])+oof
,powers[1,1]+powers[2,3]+powers[3,2]-max(powers[1,1],powers[2,3],powers[3,2])+oof
):

##################################
# Calculate the cutoff for adj B #
##################################
adjoint(matrix(3,3,[a,b,c,d,e,f,g,h,i])):
######################################################
# Find the cutoffs for each of the products in adj B #
######################################################
#     [ a b c ]          [e i - f h     -b i + c h    b f - c e ]
# adj [ d e f ]   =      [                                      ]
#     [ g h i ]          [-d i + f g    a i - c g     -a f + c d]
#                        [                                      ]
#                        [d h - e g     -a h + b g    a e - b d ]
adjbcutoff:=min(
 min(min(powers[2,2],powers[3,3]),min(powers[2,3],powers[3,2]))+oof
,min(min(powers[1,2],powers[3,3]),min(powers[3,1],powers[3,2]))+oof
,min(min(powers[1,2],powers[2,3]),min(powers[1,3],powers[2,2]))+oof
,min(min(powers[2,1],powers[3,3]),min(powers[2,3],powers[3,1]))+oof
,min(min(powers[1,1],powers[3,3]),min(powers[1,3],powers[3,1]))+oof
,min(min(powers[1,1],powers[2,3]),min(powers[1,3],powers[2,1]))+oof
,min(min(powers[2,1],powers[3,2]),min(powers[2,2],powers[3,1]))+oof
,min(min(powers[1,1],powers[3,2]),min(powers[1,2],powers[3,1]))+oof
,min(min(powers[1,1],powers[2,2]),min(powers[1,2],powers[2,1]))+oof
):

####################################
# Least powers of adj B 's entries #
####################################
printf("%s\n","######################################################");
printf("%s\n","# Change : to ; here to see the expansion for adj(B) #");
printf("%s\n","######################################################");
map(taylor,adj(bbbb),t,adjbcutoff):
adjpowers:=matrix(3,3,[3,4,3,4,5,4,3,4,3]):

printf("%s\n","######################################################");
printf("%s\n","# Change : to ; here to see the expansion for det(B) #");
printf("%s\n","######################################################");
dettocutoff:=sort(convert(taylor(det(bbbb),t,detbcutoff),polynom)):
detminpower:=9:
detlead:=subs(t=0,expand(dettocutoff/t^detminpower)):
sidecutoff:=detbcutoff-detminpower:

sideprodcutoff:=min(
  adjbcutoff
 ,sidecutoff+adjpowers[1,1]
 ,sidecutoff+adjpowers[1,2]
 ,sidecutoff+adjpowers[1,3]
 ,sidecutoff+adjpowers[2,1]
 ,sidecutoff+adjpowers[2,2]
 ,sidecutoff+adjpowers[2,3]
 ,sidecutoff+adjpowers[3,1]
 ,sidecutoff+adjpowers[3,2]
 ,sidecutoff+adjpowers[3,3]
):

guy:=expand(dettocutoff/detlead/t^detminpower -1):
side:=convert(taylor(subs(x=guy,convert(taylor(1/(1+x),x,sidecutoff),polynom)),t,sidecutoff),polynom):

sideprod:=map(convert,map(taylor,map(expand,evalm(side*map(convert,map(taylor,adj(bbbb),t,adjbcutoff),polynom))),t,sideprodcutoff),polynom):
sideprodpowers:=matrix(3,3,[3,4,3,4,5,4,3,4,3]):

###################################################################
# Check that sideprod/detlead/t^detminpower really acts like B^-1 #
###################################################################
testcutoff:=min(
  sideprodpowers[1,1]+oof
 ,sideprodpowers[1,2]+oof
 ,sideprodpowers[1,3]+oof
 ,sideprodpowers[2,1]+oof
 ,sideprodpowers[2,2]+oof
 ,sideprodpowers[2,3]+oof
 ,sideprodpowers[3,1]+oof
 ,sideprodpowers[3,2]+oof
 ,sideprodpowers[3,3]+oof
 ,powers[1,1]+sideprodcutoff
 ,powers[1,2]+sideprodcutoff
 ,powers[1,3]+sideprodcutoff
 ,powers[2,1]+sideprodcutoff
 ,powers[2,2]+sideprodcutoff
 ,powers[2,3]+sideprodcutoff
 ,powers[3,1]+sideprodcutoff
 ,powers[3,2]+sideprodcutoff
 ,powers[3,3]+sideprodcutoff
):
################
# Lo, it does. #
################
evalm(1/detlead/t^detminpower*map(convert,map(taylor,evalm(sideprod&*bbbb),t,testcutoff),polynom)):

###################################################
# Actually calculate the unnormalized eigenvector #
###################################################
uncut:=map(sort,map(expand,evalm(sideprod&*matrix(3,1,[aaaa[1,4],aaaa[2,4],aaaa[3,4]])))):

toprowcutoff:=min(
  sideprodpowers[1,1]+oof
 ,sideprodpowers[1,2]+oof
 ,sideprodpowers[1,3]+oof
 ,powers[1,4]+sideprodcutoff
 ,powers[2,4]+sideprodcutoff
 ,powers[3,4]+sideprodcutoff
):
midrowcutoff:=min(
  sideprodpowers[2,1]+oof
 ,sideprodpowers[2,2]+oof
 ,sideprodpowers[2,3]+oof
 ,powers[1,4]+sideprodcutoff
 ,powers[2,4]+sideprodcutoff
 ,powers[3,4]+sideprodcutoff
):
botrowcutoff:=min(
  sideprodpowers[3,1]+oof
 ,sideprodpowers[3,2]+oof
 ,sideprodpowers[3,3]+oof
 ,powers[1,4]+sideprodcutoff
 ,powers[2,4]+sideprodcutoff
 ,powers[3,4]+sideprodcutoff
):

################################################################################
# Unnormalized eigenvector's top three entries                                 #
# Note this is only the top three entries, need to put a 1 in the bottom entry #
################################################################################
printf("%s\n","#################################################################################");
printf("%s\n","# Here's the unnormalized eigenvector's top three entries' up to t^7            #");
printf("%s\n","# Note that in this case, the unnormalized eigenvector would have t^-1 type     #");
printf("%s\n","# powers in it.                                                                 #");
printf("%s\n","#################################################################################");
unnormalized:=matrix(3,1,[
  sort(expand(-1/detlead/t^detminpower*convert(taylor(uncut[1,1],t,toprowcutoff),polynom)))
 ,sort(expand(-1/detlead/t^detminpower*convert(taylor(uncut[2,1],t,midrowcutoff),polynom)))
 ,sort(expand(-1/detlead/t^detminpower*convert(taylor(uncut[3,1],t,botrowcutoff),polynom)))
]);

#############################################################################
# At this point, need caution because there are negative powers of t in the #
# unnormalized eigenvector                                                  #
#############################################################################
printf("%s\n","#######################################################");
printf("%s\n","# To deal with this, look at tv/|tv| instead of v/|v| #");
printf("%s\n","#######################################################");

unnormalized:=matrix(3,1,[
   sort(expand(t*unnormalized[1,1]))
  ,sort(expand(t*unnormalized[2,1]))
  ,sort(expand(t*unnormalized[3,1]))
]);

toprowcutoff:=toprowcutoff+1:
midrowcutoff:=midrowcutoff+1:
botrowcutoff:=botrowcutoff+1:

eigenpowers:=matrix(3,1,[0,1,0]):

lengthcutoff:=min(
  eigenpowers[1,1]+toprowcutoff-detminpower
 ,eigenpowers[2,1]+midrowcutoff-detminpower
 ,eigenpowers[3,1]+botrowcutoff-detminpower
):

printf("%s\n","######################################################");
printf("%s\n","# But!  Make sure to use t for the last entry, not 1 #");
printf("%s\n","######################################################");
lengthsquared:=sort(convert(taylor(unnormalized[1,1]^2+unnormalized[2,1]^2+unnormalized[3,1]^2+t^2,t,lengthcutoff),polynom)):

lsquaredleastpower:=0:
lsquaredlead:=subs(t=0,expand(lengthsquared/t^lsquaredleastpower)):

guy:=expand(lengthsquared/lsquaredlead-1):

##########
# length #
##########
printf("%s\n","##########################################################################################");
printf("%s\n","# The expansion for the length of the new unnormalized eigenvector up to t^8             #");
printf("%s\n","##########################################################################################");
actlength:=expand(sqrt(lsquaredlead)*convert(taylor(subs(x=guy,convert(taylor(sqrt(1+x),x,lengthcutoff),polynom)),t,lengthcutoff),polynom));
############
# 1/length #
############
guy:=expand(actlength/sqrt(lsquaredlead)-1):
printf("%s\n","###########################################################################################");
printf("%s\n","# The expansion for  1/(length of the new unnormalized eigenvector) up to t^8             #");
printf("%s\n","###########################################################################################");
invlength:=sort(expand(1/sqrt(lsquaredlead)*convert(taylor(subs(x=guy,convert(taylor(1/(1+x),x,lengthcutoff),polynom)),t,lengthcutoff),polynom)));

invlengthleadpower:=0:

normaltopcutoff:=min(
  invlengthleadpower+toprowcutoff-detminpower
 ,eigenpowers[1,1]+lengthcutoff
):
normalmidcutoff:=min(
  invlengthleadpower+midrowcutoff-detminpower
 ,eigenpowers[2,1]+lengthcutoff
):
normalbotcutoff:=min(
  invlengthleadpower+botrowcutoff-detminpower
 ,eigenpowers[3,1]+lengthcutoff
):

#######################################
# Finally, the normalized eigenvector #
#######################################
printf("%s\n","####################################################################");
printf("%s\n","# Finally, change : to ; here to see the normalized eigenvector v3 #");
printf("%s\n","####################################################################");
normalized:=matrix(4,1,[
  convert(taylor(invlength*unnormalized[1,1],t,normaltopcutoff),polynom)
 ,convert(taylor(invlength*unnormalized[2,1],t,normalmidcutoff),polynom)
 ,convert(taylor(invlength*unnormalized[3,1],t,normalbotcutoff),polynom)
 ,convert(taylor(invlength*t,t,max(normaltopcutoff,normalmidcutoff,normalbotcutoff)),polynom)
]):
eitv[3]:=evalm(normalized):

eitvpowers[3]:=matrix(4,1,[0,1,0,1]):

eitvleads[3]:=matrix(4,1,[
   subs(t=0,expand(eitv[3][1,1]/t^eitvpowers[3][1,1]))
  ,subs(t=0,expand(eitv[3][2,1]/t^eitvpowers[3][2,1]))
  ,subs(t=0,expand(eitv[3][3,1]/t^eitvpowers[3][3,1]))
  ,subs(t=0,expand(eitv[3][4,1]/t^eitvpowers[3][4,1]))
]):
eitvseconds[3]:=matrix(4,1,[
   subs(t=0,expand((eitv[3][1,1]-eitvleads[3][1,1]*t^eitvpowers[3][1,1])/t^(eitvpowers[3][1,1]+1)))
  ,subs(t=0,expand((eitv[3][2,1]-eitvleads[3][2,1]*t^eitvpowers[3][2,1])/t^(eitvpowers[3][2,1]+1)))
  ,subs(t=0,expand((eitv[3][3,1]-eitvleads[3][3,1]*t^eitvpowers[3][3,1])/t^(eitvpowers[3][3,1]+1)))
  ,subs(t=0,expand((eitv[3][4,1]-eitvleads[3][4,1]*t^eitvpowers[3][4,1])/t^(eitvpowers[3][4,1]+1)))
]):

printf("%s\n","###############");
printf("%s\n","# v3 in LaTeX #");
printf("%s\n","###############");
latex(matrix(4,1,[
   eitvleads[3][1,1]*t^eitvpowers[3][1,1]+eitvseconds[3][1,1]*t^(eitvpowers[3][1,1]+1)+dots+O(t^normaltopcutoff)
  ,eitvleads[3][2,1]*t^eitvpowers[3][2,1]+eitvseconds[3][2,1]*t^(eitvpowers[3][2,1]+1)+dots+O(t^normalmidcutoff)
  ,eitvleads[3][3,1]*t^eitvpowers[3][3,1]+eitvseconds[3][3,1]*t^(eitvpowers[3][3,1]+1)+dots+O(t^normalbotcutoff)
  ,eitvleads[3][4,1]*t^eitvpowers[3][4,1]+eitvseconds[3][4,1]*t^(eitvpowers[3][4,1]+1)+dots+O(t^max(normaltopcutoff,normalmidcutoff,normalbotcutoff))
])):

#######################################################################
# Make sure it acts like an eigenvector for Y for the eigenvalue eit3 #
#######################################################################
# look at Yv_3 #
################
neweigenpowers:=matrix(4,1,[0,1,0,1]):
##################################################
# Make sure this really cuts off to lengthcutoff #
##################################################
lengthcutoff:
Ytocutoff:=map(sort,map(convert,map(taylor,Y,t,lengthcutoff+9),polynom)):
###########################################################################################
# This obviously shouldn't change for different eits since it has nothing to do with them #
###########################################################################################
Ypowers:=matrix(4,4,[2,1,2,1,1,0,1,0,2,1,2,1,1,0,1,0]):

Yvcutoff[1]:=min(
  lengthcutoff+neweigenpowers[1,1] , lengthcutoff+Ypowers[1,1]
 ,lengthcutoff+neweigenpowers[2,1] , lengthcutoff+Ypowers[1,2]
 ,lengthcutoff+neweigenpowers[3,1] , lengthcutoff+Ypowers[1,3]
 ,lengthcutoff+neweigenpowers[4,1] , lengthcutoff+Ypowers[1,4]
):
Yvcutoff[2]:=min(
  lengthcutoff+neweigenpowers[1,1] , lengthcutoff+Ypowers[2,1]
 ,lengthcutoff+neweigenpowers[2,1] , lengthcutoff+Ypowers[2,2]
 ,lengthcutoff+neweigenpowers[3,1] , lengthcutoff+Ypowers[2,3]
 ,lengthcutoff+neweigenpowers[4,1] , lengthcutoff+Ypowers[2,4]
):
Yvcutoff[3]:=min(
  lengthcutoff+neweigenpowers[1,1] , lengthcutoff+Ypowers[3,1]
 ,lengthcutoff+neweigenpowers[2,1] , lengthcutoff+Ypowers[3,2]
 ,lengthcutoff+neweigenpowers[3,1] , lengthcutoff+Ypowers[3,3]
 ,lengthcutoff+neweigenpowers[4,1] , lengthcutoff+Ypowers[3,4]
):
Yvcutoff[4]:=min(
  lengthcutoff+neweigenpowers[1,1] , lengthcutoff+Ypowers[4,1]
 ,lengthcutoff+neweigenpowers[2,1] , lengthcutoff+Ypowers[4,2]
 ,lengthcutoff+neweigenpowers[3,1] , lengthcutoff+Ypowers[4,3]
 ,lengthcutoff+neweigenpowers[4,1] , lengthcutoff+Ypowers[4,4]
):

uncut:=evalm(Ytocutoff&*normalized):
Yv:=matrix(4,1,[
  convert(taylor(uncut[1,1],t,Yvcutoff[1]),polynom)
 ,convert(taylor(uncut[2,1],t,Yvcutoff[2]),polynom)
 ,convert(taylor(uncut[3,1],t,Yvcutoff[3]),polynom)
 ,convert(taylor(uncut[4,1],t,Yvcutoff[4]),polynom)
]):

Yvpowers:=matrix(4,1,[4,5,4,5]):

#############################
# This is specific to eit_3 #
#############################
lvcutoff[1]:=min(21+neweigenpowers[1,1],4+Yvcutoff[1]):
lvcutoff[2]:=min(21+neweigenpowers[2,1],4+Yvcutoff[2]):
lvcutoff[3]:=min(21+neweigenpowers[3,1],4+Yvcutoff[3]):
lvcutoff[4]:=min(21+neweigenpowers[4,1],4+Yvcutoff[4]):

lv:=matrix(4,1,[
  convert(taylor(eit[3]*normalized[1,1],t,lvcutoff[1]),polynom)
 ,convert(taylor(eit[3]*normalized[2,1],t,lvcutoff[2]),polynom)
 ,convert(taylor(eit[3]*normalized[3,1],t,lvcutoff[3]),polynom)
 ,convert(taylor(eit[3]*normalized[4,1],t,lvcutoff[4]),polynom)
]):

printf("%s\n","####################################################################");
printf("%s\n","# Here are the 8-th degree Taylor polynomials for the entries of   #");
printf("%s\n","# Y*v3  (Yv)                                                       #");
printf("%s\n","####################################################################");
map(sort,evalm(Yv));
printf("%s\n","#####################################################################");
printf("%s\n","# Here are the 12-th degree Taylor polynomials for the entries of   #");
printf("%s\n","# lambda_3*v3  (lv)                                                 #");
printf("%s\n","#####################################################################");
map(sort,evalm(lv));

printf("%s\n","####################################################");
printf("%s\n","# v3 is the associated eigenvector.  Yv-lv=O(t^9)  #");
printf("%s\n","####################################################");
 uncut:=evalm(Yv-lv):


 Yvminuslv:=matrix(4,1,[
   taylor(uncut[1,1],t,min(lvcutoff[1],Yvcutoff[1]))
  ,taylor(uncut[2,1],t,min(lvcutoff[2],Yvcutoff[2]))
  ,taylor(uncut[3,1],t,min(lvcutoff[3],Yvcutoff[3]))
  ,taylor(uncut[4,1],t,min(lvcutoff[4],Yvcutoff[4]))
 ]);
printf("%s\n","######");
printf("%s\n","# v4 #");
printf("%s\n","######");
##########################
# Get A:=Y-lI to O(t^21) #
##########################
Yto21:=map(sort,map(convert,map(taylor,Y,t,30),polynom)):
#############################
# Guy to find the kernel of #
#############################
printf("%s\n","######################################################################################");
printf("%s\n","# Changing : to ; here would show the expansions of each entry of A:=Y-lI to t^20    #");
printf("%s\n","######################################################################################");
aaaa:=map(sort,evalm(Yto21-eit[4]*diag(1,1,1,1))):
###################################################
# The matrix of lowest powers of the entries of A #
###################################################
powers:=matrix(4,4,[2,1,2,1,1,0,1,0,2,1,2,1,1,0,1,0]):
########################################
# The entries are expanded to O(t^oof) #
########################################
oof:=21:
####################################################################
# Print out the expanded entries of the matrix for the sake of tex #
####################################################################
printf("%s\n","##############");
printf("%s\n","# A in LaTeX #");
printf("%s\n","##############");
latex(matrix(4,4,[
   subs(t=0,expand(aaaa[1,1]/t^powers[1,1]))*t^powers[1,1]+dots+O(t^oof)
  ,subs(t=0,expand(aaaa[1,2]/t^powers[1,2]))*t^powers[1,2]+dots+O(t^oof)
  ,subs(t=0,expand(aaaa[1,3]/t^powers[1,3]))*t^powers[1,3]+dots+O(t^oof)
  ,subs(t=0,expand(aaaa[1,4]/t^powers[1,4]))*t^powers[1,4]+dots+O(t^oof)
  ,subs(t=0,expand(aaaa[2,1]/t^powers[2,1]))*t^powers[2,1]+dots+O(t^oof)
  ,subs(t=0,expand(aaaa[2,2]/t^powers[2,2]))*t^powers[2,2]+dots+O(t^oof)
  ,subs(t=0,expand(aaaa[2,3]/t^powers[2,3]))*t^powers[2,3]+dots+O(t^oof)
  ,subs(t=0,expand(aaaa[2,4]/t^powers[2,4]))*t^powers[2,4]+dots+O(t^oof)
  ,subs(t=0,expand(aaaa[3,1]/t^powers[3,1]))*t^powers[3,1]+dots+O(t^oof)
  ,subs(t=0,expand(aaaa[3,2]/t^powers[3,2]))*t^powers[3,2]+dots+O(t^oof)
  ,subs(t=0,expand(aaaa[3,3]/t^powers[3,3]))*t^powers[3,3]+dots+O(t^oof)
  ,subs(t=0,expand(aaaa[3,4]/t^powers[3,4]))*t^powers[3,4]+dots+O(t^oof)
  ,subs(t=0,expand(aaaa[4,1]/t^powers[4,1]))*t^powers[4,1]+dots+O(t^oof)
  ,subs(t=0,expand(aaaa[4,2]/t^powers[4,2]))*t^powers[4,2]+dots+O(t^oof)
  ,subs(t=0,expand(aaaa[4,3]/t^powers[4,3]))*t^powers[4,3]+dots+O(t^oof)
  ,subs(t=0,expand(aaaa[4,4]/t^powers[4,4]))*t^powers[4,4]+dots+O(t^oof)
])):

###############################
# To invert B, do 1/detB*adjB #
###############################
################################################################
# Uncomment to confirm that adj(A) does what you think it does #
################################################################
# subs(t=17,evalm(1/det(aaaa)*adj(aaaa)&*aaaa));

printf("%s\n","##################################################");
printf("%s\n","# Change : to ; here to see the 'B' for lambda_4 #");
printf("%s\n","##################################################");
bbbb:=matrix(3,3,[
 aaaa[1,1]
,aaaa[1,2]
,aaaa[1,3]
,aaaa[2,1]
,aaaa[2,2]
,aaaa[2,3]
,aaaa[3,1]
,aaaa[3,2]
,aaaa[3,3]
]):

##################################
# Calculate the cutoff for det B #
##################################
detbcutoff:=min(
 powers[1,1]+powers[2,2]+powers[3,3]-max(powers[1,1],powers[2,2],powers[3,3])+oof
,powers[1,2]+powers[2,3]+powers[3,1]-max(powers[1,2],powers[2,3],powers[3,1])+oof
,powers[1,3]+powers[2,1]+powers[3,2]-max(powers[1,3],powers[2,1],powers[3,2])+oof
,powers[1,3]+powers[2,2]+powers[3,1]-max(powers[1,3],powers[2,2],powers[3,1])+oof
,powers[1,2]+powers[2,1]+powers[3,3]-max(powers[1,2],powers[2,1],powers[3,3])+oof
,powers[1,1]+powers[2,3]+powers[3,2]-max(powers[1,1],powers[2,3],powers[3,2])+oof
):

##################################
# Calculate the cutoff for adj B #
##################################
adjoint(matrix(3,3,[a,b,c,d,e,f,g,h,i])):
######################################################
# Find the cutoffs for each of the products in adj B #
######################################################
#     [ a b c ]          [e i - f h     -b i + c h    b f - c e ]
# adj [ d e f ]   =      [                                      ]
#     [ g h i ]          [-d i + f g    a i - c g     -a f + c d]
#                        [                                      ]
#                        [d h - e g     -a h + b g    a e - b d ]
adjbcutoff:=min(
 min(min(powers[2,2],powers[3,3]),min(powers[2,3],powers[3,2]))+oof
,min(min(powers[1,2],powers[3,3]),min(powers[3,1],powers[3,2]))+oof
,min(min(powers[1,2],powers[2,3]),min(powers[1,3],powers[2,2]))+oof
,min(min(powers[2,1],powers[3,3]),min(powers[2,3],powers[3,1]))+oof
,min(min(powers[1,1],powers[3,3]),min(powers[1,3],powers[3,1]))+oof
,min(min(powers[1,1],powers[2,3]),min(powers[1,3],powers[2,1]))+oof
,min(min(powers[2,1],powers[3,2]),min(powers[2,2],powers[3,1]))+oof
,min(min(powers[1,1],powers[3,2]),min(powers[1,2],powers[3,1]))+oof
,min(min(powers[1,1],powers[2,2]),min(powers[1,2],powers[2,1]))+oof
):

####################################
# Least powers of adj B 's entries #
####################################
printf("%s\n","######################################################");
printf("%s\n","# Change : to ; here to see the expansion for adj(B) #");
printf("%s\n","######################################################");
map(taylor,adj(bbbb),t,adjbcutoff):
adjpowers:=matrix(3,3,[3,4,3,4,5,4,3,4,3]):

printf("%s\n","###################################");
printf("%s\n","# Here is det(B) to the t^22 term #");
printf("%s\n","###################################");
dettocutoff:=sort(convert(taylor(det(bbbb),t,detbcutoff),polynom));
detminpower:=7:
detlead:=subs(t=0,expand(dettocutoff/t^detminpower)):
sidecutoff:=detbcutoff-detminpower:

sideprodcutoff:=min(
  adjbcutoff
 ,sidecutoff+adjpowers[1,1]
 ,sidecutoff+adjpowers[1,2]
 ,sidecutoff+adjpowers[1,3]
 ,sidecutoff+adjpowers[2,1]
 ,sidecutoff+adjpowers[2,2]
 ,sidecutoff+adjpowers[2,3]
 ,sidecutoff+adjpowers[3,1]
 ,sidecutoff+adjpowers[3,2]
 ,sidecutoff+adjpowers[3,3]
):

guy:=expand(dettocutoff/detlead/t^detminpower -1):
side:=convert(taylor(subs(x=guy,convert(taylor(1/(1+x),x,sidecutoff),polynom)),t,sidecutoff),polynom):

sideprod:=map(convert,map(taylor,map(expand,evalm(side*map(convert,map(taylor,adj(bbbb),t,adjbcutoff),polynom))),t,sideprodcutoff),polynom):
sideprodpowers:=matrix(3,3,[3,4,3,4,5,4,3,4,3]):

###################################################################
# Check that sideprod/detlead/t^detminpower really acts like B^-1 #
###################################################################
testcutoff:=min(
  sideprodpowers[1,1]+oof
 ,sideprodpowers[1,2]+oof
 ,sideprodpowers[1,3]+oof
 ,sideprodpowers[2,1]+oof
 ,sideprodpowers[2,2]+oof
 ,sideprodpowers[2,3]+oof
 ,sideprodpowers[3,1]+oof
 ,sideprodpowers[3,2]+oof
 ,sideprodpowers[3,3]+oof
 ,powers[1,1]+sideprodcutoff
 ,powers[1,2]+sideprodcutoff
 ,powers[1,3]+sideprodcutoff
 ,powers[2,1]+sideprodcutoff
 ,powers[2,2]+sideprodcutoff
 ,powers[2,3]+sideprodcutoff
 ,powers[3,1]+sideprodcutoff
 ,powers[3,2]+sideprodcutoff
 ,powers[3,3]+sideprodcutoff
):
################
# Lo, it does. #
################
evalm(1/detlead/t^detminpower*map(convert,map(taylor,evalm(sideprod&*bbbb),t,testcutoff),polynom)):

###################################################
# Actually calculate the unnormalized eigenvector #
###################################################
uncut:=map(sort,map(expand,evalm(sideprod&*matrix(3,1,[aaaa[1,4],aaaa[2,4],aaaa[3,4]])))):

toprowcutoff:=min(
  sideprodpowers[1,1]+oof
 ,sideprodpowers[1,2]+oof
 ,sideprodpowers[1,3]+oof
 ,powers[1,4]+sideprodcutoff
 ,powers[2,4]+sideprodcutoff
 ,powers[3,4]+sideprodcutoff
):
midrowcutoff:=min(
  sideprodpowers[2,1]+oof
 ,sideprodpowers[2,2]+oof
 ,sideprodpowers[2,3]+oof
 ,powers[1,4]+sideprodcutoff
 ,powers[2,4]+sideprodcutoff
 ,powers[3,4]+sideprodcutoff
):
botrowcutoff:=min(
  sideprodpowers[3,1]+oof
 ,sideprodpowers[3,2]+oof
 ,sideprodpowers[3,3]+oof
 ,powers[1,4]+sideprodcutoff
 ,powers[2,4]+sideprodcutoff
 ,powers[3,4]+sideprodcutoff
):

################################################################################
# Unnormalized eigenvector's top three entries                                 #
# Note this is only the top three entries, need to put a 1 in the bottom entry #
################################################################################
printf("%s\n","#################################################################################");
printf("%s\n","# Here is the unnormalized eigenvector's top three entries' 11-th degree Taylor #");
printf("%s\n","# polynomials.                                                                  #");
printf("%s\n","# Note this is only the top three entries, need to put a 1 in the bottom entry  #");
printf("%s\n","#################################################################################");
unnormalized:=matrix(3,1,[
  sort(expand(-1/detlead/t^detminpower*convert(taylor(uncut[1,1],t,toprowcutoff),polynom)))
 ,sort(expand(-1/detlead/t^detminpower*convert(taylor(uncut[2,1],t,midrowcutoff),polynom)))
 ,sort(expand(-1/detlead/t^detminpower*convert(taylor(uncut[3,1],t,botrowcutoff),polynom)))
]);

eigenpowers:=matrix(3,1,[0,0,0]):

lengthcutoff:=min(
  eigenpowers[1,1]+toprowcutoff-detminpower
 ,eigenpowers[2,1]+midrowcutoff-detminpower
 ,eigenpowers[3,1]+botrowcutoff-detminpower
):

lengthsquared:=sort(convert(taylor(unnormalized[1,1]^2+unnormalized[2,1]^2+unnormalized[3,1]^2+1,t,lengthcutoff),polynom)):

lsquaredleastpower:=0:
lsquaredlead:=subs(t=0,expand(lengthsquared/t^lsquaredleastpower)):

guy:=expand(lengthsquared/lsquaredlead-1):

##########
# length #
##########
printf("%s\n","##########################################################################################");
printf("%s\n","# The expansion for the length of the unnormalized eigenvector up to t^11            #");
printf("%s\n","##########################################################################################");
actlength:=expand(sqrt(lsquaredlead)*convert(taylor(subs(x=guy,convert(taylor(sqrt(1+x),x,lengthcutoff),polynom)),t,lengthcutoff),polynom));

############
# 1/length #
############
guy:=expand(actlength/sqrt(lsquaredlead)-1):
printf("%s\n","###########################################################################################");
printf("%s\n","# The expansion for  1/(length of the new unnormalized eigenvector) up to t^11             #");
printf("%s\n","###########################################################################################");
invlength:=sort(expand(1/sqrt(lsquaredlead)*convert(taylor(subs(x=guy,convert(taylor(1/(1+x),x,lengthcutoff),polynom)),t,lengthcutoff),polynom)));


invlengthleadpower:=0:

normaltopcutoff:=min(
  invlengthleadpower+toprowcutoff-detminpower
 ,eigenpowers[1,1]+lengthcutoff
):
normalmidcutoff:=min(
  invlengthleadpower+midrowcutoff-detminpower
 ,eigenpowers[2,1]+lengthcutoff
):
normalbotcutoff:=min(
  invlengthleadpower+botrowcutoff-detminpower
 ,eigenpowers[3,1]+lengthcutoff
):

#######################################
# Finally, the normalized eigenvector #
#######################################
printf("%s\n","##########################################");
printf("%s\n","# Finally, the normalized eigenvector v4 #");
printf("%s\n","##########################################");
normalized:=matrix(4,1,[
  convert(taylor(invlength*unnormalized[1,1],t,normaltopcutoff),polynom)
 ,convert(taylor(invlength*unnormalized[2,1],t,normalmidcutoff),polynom)
 ,convert(taylor(invlength*unnormalized[3,1],t,normalbotcutoff),polynom)
 ,convert(taylor(invlength,t,max(normaltopcutoff,normalmidcutoff,normalbotcutoff)),polynom)
]);

eitv[4]:=evalm(normalized):

eitvpowers[4]:=matrix(4,1,[0,0,0,0]):

eitvleads[4]:=matrix(4,1,[
   subs(t=0,expand(eitv[4][1,1]/t^eitvpowers[4][1,1]))
  ,subs(t=0,expand(eitv[4][2,1]/t^eitvpowers[4][2,1]))
  ,subs(t=0,expand(eitv[4][3,1]/t^eitvpowers[4][3,1]))
  ,subs(t=0,expand(eitv[4][4,1]/t^eitvpowers[4][4,1]))
]):
eitvseconds[4]:=matrix(4,1,[
   subs(t=0,expand((eitv[4][1,1]-eitvleads[4][1,1]*t^eitvpowers[4][1,1])/t^(eitvpowers[4][1,1]+1)))
  ,subs(t=0,expand((eitv[4][2,1]-eitvleads[4][2,1]*t^eitvpowers[4][2,1])/t^(eitvpowers[4][2,1]+1)))
  ,subs(t=0,expand((eitv[4][3,1]-eitvleads[4][3,1]*t^eitvpowers[4][3,1])/t^(eitvpowers[4][3,1]+1)))
  ,subs(t=0,expand((eitv[4][4,1]-eitvleads[4][4,1]*t^eitvpowers[4][4,1])/t^(eitvpowers[4][4,1]+1)))
]):

printf("%s\n","########################");
printf("%s\n","# v4 in LaTeX          #");
printf("%s\n","########################");
latex(matrix(4,1,[
   eitvleads[4][1,1]*t^eitvpowers[4][1,1]+eitvseconds[4][1,1]*t^(eitvpowers[4][1,1]+1)+dots+O(t^normaltopcutoff)
  ,eitvleads[4][2,1]*t^eitvpowers[4][2,1]+eitvseconds[4][2,1]*t^(eitvpowers[4][2,1]+1)+dots+O(t^normalmidcutoff)
  ,eitvleads[4][3,1]*t^eitvpowers[4][3,1]+eitvseconds[4][3,1]*t^(eitvpowers[4][3,1]+1)+dots+O(t^normalbotcutoff)
  ,eitvleads[4][4,1]*t^eitvpowers[4][4,1]+eitvseconds[4][4,1]*t^(eitvpowers[4][4,1]+1)+dots+O(t^max(normaltopcutoff,normalmidcutoff,normalbotcutoff))
]));

#######################################################################
# Make sure it acts like an eigenvector for Y for the eigenvalue eit4 #
#######################################################################
# look at Yv_4 #
################
neweigenpowers:=matrix(4,1,[0,0,0,0]):
##################################################
# Make sure this really cuts off to lengthcutoff #
##################################################
lengthcutoff:
Ytocutoff:=map(sort,map(convert,map(taylor,Y,t,lengthcutoff+9),polynom)):
###########################################################################################
# This obviously shouldn't change for different eits since it has nothing to do with them #
###########################################################################################
Ypowers:=matrix(4,4,[2,1,2,1,1,0,1,0,2,1,2,1,1,0,1,0]):

Yvcutoff[1]:=min(
  lengthcutoff+neweigenpowers[1,1] , lengthcutoff+Ypowers[1,1]
 ,lengthcutoff+neweigenpowers[2,1] , lengthcutoff+Ypowers[1,2]
 ,lengthcutoff+neweigenpowers[3,1] , lengthcutoff+Ypowers[1,3]
 ,lengthcutoff+neweigenpowers[4,1] , lengthcutoff+Ypowers[1,4]
):
Yvcutoff[2]:=min(
  lengthcutoff+neweigenpowers[1,1] , lengthcutoff+Ypowers[2,1]
 ,lengthcutoff+neweigenpowers[2,1] , lengthcutoff+Ypowers[2,2]
 ,lengthcutoff+neweigenpowers[3,1] , lengthcutoff+Ypowers[2,3]
 ,lengthcutoff+neweigenpowers[4,1] , lengthcutoff+Ypowers[2,4]
):
Yvcutoff[3]:=min(
  lengthcutoff+neweigenpowers[1,1] , lengthcutoff+Ypowers[3,1]
 ,lengthcutoff+neweigenpowers[2,1] , lengthcutoff+Ypowers[3,2]
 ,lengthcutoff+neweigenpowers[3,1] , lengthcutoff+Ypowers[3,3]
 ,lengthcutoff+neweigenpowers[4,1] , lengthcutoff+Ypowers[3,4]
):
Yvcutoff[4]:=min(
  lengthcutoff+neweigenpowers[1,1] , lengthcutoff+Ypowers[4,1]
 ,lengthcutoff+neweigenpowers[2,1] , lengthcutoff+Ypowers[4,2]
 ,lengthcutoff+neweigenpowers[3,1] , lengthcutoff+Ypowers[4,3]
 ,lengthcutoff+neweigenpowers[4,1] , lengthcutoff+Ypowers[4,4]
):

uncut:=evalm(Ytocutoff&*normalized):
Yv:=matrix(4,1,[
  convert(taylor(uncut[1,1],t,Yvcutoff[1]),polynom)
 ,convert(taylor(uncut[2,1],t,Yvcutoff[2]),polynom)
 ,convert(taylor(uncut[3,1],t,Yvcutoff[3]),polynom)
 ,convert(taylor(uncut[4,1],t,Yvcutoff[4]),polynom)
]):

Yvpowers:=matrix(4,1,[5,5,5,5]):

#############################
# This is specific to eit_4 #
#############################
lvcutoff[1]:=min(21+neweigenpowers[1,1],5+Yvcutoff[1]):
lvcutoff[2]:=min(21+neweigenpowers[2,1],5+Yvcutoff[2]):
lvcutoff[3]:=min(21+neweigenpowers[3,1],5+Yvcutoff[3]):
lvcutoff[4]:=min(21+neweigenpowers[4,1],5+Yvcutoff[4]):

lv:=matrix(4,1,[
  convert(taylor(eit[4]*normalized[1,1],t,lvcutoff[1]),polynom)
 ,convert(taylor(eit[4]*normalized[2,1],t,lvcutoff[2]),polynom)
 ,convert(taylor(eit[4]*normalized[3,1],t,lvcutoff[3]),polynom)
 ,convert(taylor(eit[4]*normalized[4,1],t,lvcutoff[4]),polynom)
]):

printf("%s\n","####################################################################");
printf("%s\n","# Here are the 11-th degree Taylor polynomials for the entries of  #");
printf("%s\n","# Y*v4  (Yv)                                                       #");
printf("%s\n","####################################################################");
map(sort,evalm(Yv));
printf("%s\n","#####################################################################");
printf("%s\n","# Here are the 16-th degree Taylor polynomials for the entries of   #");
printf("%s\n","# lambda_4*v4  (lv)                                                 #");
printf("%s\n","#####################################################################");
map(sort,evalm(lv));

printf("%s\n","###################################################");
printf("%s\n","# v is the associated eigenvector:  Yv-lv=O(t^12) #");
printf("%s\n","###################################################");
 uncut:=evalm(Yv-lv):


 Yvminuslv:=matrix(4,1,[
   taylor(uncut[1,1],t,min(lvcutoff[1],Yvcutoff[1]))
  ,taylor(uncut[2,1],t,min(lvcutoff[2],Yvcutoff[2]))
  ,taylor(uncut[3,1],t,min(lvcutoff[3],Yvcutoff[3]))
  ,taylor(uncut[4,1],t,min(lvcutoff[4],Yvcutoff[4]))
 ]);

#############################################################################
# Accidentally had transpose of U here.  Change to make the eitv's the rows #
#############################################################################

printf("%s\n","####################################################################################");
printf("%s\n","# Change : to ; here to see the entries of the matrix U expanded further than t^12 #");
printf("%s\n","# which is all that is needed for the thesis' calculation                          #");
printf("%s\n","####################################################################################");
U:=matrix(4,4,[
   eitv[1][1,1],eitv[1][2,1],eitv[1][3,1],eitv[1][4,1]
  ,eitv[2][1,1],eitv[2][2,1],eitv[2][3,1],eitv[2][4,1]
  ,eitv[3][1,1],eitv[3][2,1],eitv[3][3,1],eitv[3][4,1]
  ,eitv[4][1,1],eitv[4][2,1],eitv[4][3,1],eitv[4][4,1]
]):

# # Gives 1+O(t^9) (it's really 1)
# # taylor(det(U),t,30);

# latex(
# map(taylor,evalm(U),t,3)
# );

###############################################
# Get all of the u_ij/sqrt(l_j) 's for TeXing #
###############################################
#u11/l1 multiply this by sqrt t
# taylor(t^2*U[1,1]/sqrt(eit[1])    ,t,5);
#u21/l2
# taylor(expand( t  *U[2,1]/sqrt(eit[2]/t^3)),t,3);
#u31/l3 multiply this by sqrt t
# taylor(expand(       U[3,1]/sqrt(eit[3]/t^4)),t,5);
#u41/l4
# taylor(expand(       U[4,1]/sqrt(eit[4]/t^5)),t,5);
#u12/l1 multiply this by sqrt t
# taylor(expand( t^2 * U[1,2]/sqrt(eit[1])),t,3);
##u22
# taylor(expand( t* U[2,2]/sqrt(eit[2]/t^3)),t,3);
##u32 multiply this by sqrt t
# taylor(expand( U[3,2]/sqrt(eit[3]/t^4)),t,5);
##u42
# taylor(expand( U[4,2]/sqrt(eit[4]/t^5)),t,3);
##u13 multiply this by sqrt t
# taylor(expand( t^2*U[1,3]/sqrt(eit[1])) ,t,5);
##u23
# taylor(expand( t*U[2,3]/sqrt(eit[2]/t^3)) ,t,4);
##u33 multiply this by sqrt t
# taylor(expand( U[3,3]/sqrt(eit[3]/t^4)) ,t,3);
##u43
# taylor(expand( U[4,3]/sqrt(eit[4]/t^5)) ,t,4);
##u14 multiply this by sqrt t
# taylor(expand( t^2*U[1,4]/sqrt(eit[1])) ,t,3);
##u24
# taylor(expand( t*U[2,4]/sqrt(eit[2]/t^3)) ,t,3);
##u34 multiply this by sqrt t
# taylor(expand( U[3,4]/sqrt(eit[3]/t^4)) ,t,5);
##u44
# taylor(expand( U[4,4]/sqrt(eit[4]/t^5)) ,t,3);

##########################
# Expand up to O(t^(9/2) #
##########################
#first w1 coeff
# firstpart[1]:=expand(sqrt(t)*convert(taylor(t^2*U[1,1]/sqrt(eit[1])    ,t,4),polynom));
# #first w2 coeff
# firstpart[2]:=convert(taylor(expand( t  *U[2,1]/sqrt(eit[2]/t^3)),t,6),polynom);
# #first w3 coeff
# firstpart[3]:=expand(sqrt(t)*convert(taylor(expand(       U[3,1]/sqrt(eit[3]/t^4)),t,8),polynom));
#first w4 coeff
# firstpart[4]:=convert(taylor(expand(       U[4,1]/sqrt(eit[4]/t^5)),t,9),polynom);
# #second w1 coeff
# secondpart[1]:=expand(sqrt(t)*convert(taylor(expand( t^2 * U[1,2]/sqrt(eit[1])),t,4),polynom));
# #second w2 coeff
# secondpart[2]:=convert(taylor(expand( t* U[2,2]/sqrt(eit[2]/t^3)),t,6),polynom);
# #second w3 coeff
# secondpart[3]:=expand(sqrt(t)*convert(taylor(expand( U[3,2]/sqrt(eit[3]/t^4)),t,7),polynom));
# #second w4 coeff
# secondpart[4]:=convert(taylor(expand( U[4,2]/sqrt(eit[4]/t^5)),t,7),polynom);
# #third w1 coeff
# thirdpart[1]:=expand(sqrt(t)*convert(taylor(expand( t^2*U[1,3]/sqrt(eit[1])) ,t,4),polynom));
# #third w2 coeff
# thirdpart[2]:=convert(taylor(expand( t*U[2,3]/sqrt(eit[2]/t^3)) ,t,6),polynom);
# #third w3 coeff
# thirdpart[3]:=expand(sqrt(t)*convert(taylor(expand( U[3,3]/sqrt(eit[3]/t^4)) ,t,8),polynom));
# #third w4 coeff
# thirdpart[4]:=convert(taylor(expand( U[4,3]/sqrt(eit[4]/t^5)) ,t,8),polynom);
# #fourth w1 coeff
# fourthpart[1]:=expand(sqrt(t)*convert(taylor(expand( t^2*U[1,4]/sqrt(eit[1])) ,t,4),polynom));
# #fourth w2 coeff
# fourthpart[2]:=convert(taylor(expand( t*U[2,4]/sqrt(eit[2]/t^3)) ,t,6),polynom);
# #fourth w3 coeff
# fourthpart[3]:=expand(sqrt(t)*convert(taylor(expand( U[3,4]/sqrt(eit[3]/t^4)) ,t,7),polynom));
# #fourth w4 coeff
# fourthpart[4]:=convert(taylor(expand( U[4,4]/sqrt(eit[4]/t^5)) ,t,7),polynom);


==> anc/output.txt <==
Warning, the protected names norm and trace have been redefined and unprotected
#################################################################
# Page 26 gives formula for Lambda (a.k.a. L) in terms of A,B,C #
# Lambda(r) := C(r) - B(r)^* A(r)^(-1) B(r)  as matrices        #
# Then view Lambda as a function of r^2=:t                      #
# Y(t):=t^5*Lambda^(-1)                                         #
#################################################################
##########################################
# Find the entries of the A B C matrices #
# defined on page 28                     #
##########################################
                                            ___
                                bar := z -> (z)

                               g := z -> -bar(z)

                         pi := (z, w) -> exp(z bar(w))

###############################################################################
# Only App, Bpp2, and C1212 are calculable by maple without signum nonsense.  #
# The rest must be carefully done by hand.  Because of this, I just calculate #
# all of the necessary derivatives by hand and let maple multiply them.       #
###############################################################################
                      # d(pi)/dz:
                                       _       _
                              dpidz := w exp(z w)

                      # d(pi)/dzdz
                                       _2       _
                             dpidzz := w  exp(z w)

                      # d(pi)/dwbar
                                                 _
                             dpidwbar := z exp(z w)

                      # d(pi)/dwbar dwbar
                                           2       _
                          dpidwbarwbar := z  exp(z w)

                      # d(pi)/dz dwbar
                                            _        _
                        dpidzwbar := (1 + z w) exp(z w)

                      # d(pi)/dz dwbar dwbar
                                             _          _
                     dpidzwbarwbar := (2 + z w) z exp(z w)

                      # d(g)/dz
                                   dgdz := 0

                      # d(gbar)/dwbar
                                dgbardwbar := 0

#######
# App #  Using definitions on page 26 with calculations on page 27,28 to get A^p_(p')
#######
                               _         _   _       _   _
                  app := exp(z w) (1 + z w - z z - w w + z w)

########
# Bpp1 #
########
                            _             _   _         _       _
              bpp1 := exp(z w) (z - w) (z w - z z + 2 + z w - w w)

########
# Bpp2 #
########
                                          _   _   _
                            bpp2 := exp(z w) (w - z)

#####################
#               1,2 #
# c1234 means  C    #
#               3,4 #
#####################
# C1111 #
###################################################
# This is the one that requires four derivatives. #
##########################################################################
# As worked out in the on page 28 , here is grad'z(grad''w(grad''w(Pi))) #
##########################################################################
                            _             _   _         _       _
             tempy := exp(z w) (z - w) (z w - z z + 2 + z w - w w)

               _   _2  2         _         _     _       _ _  2     _2
c1111 := exp(z w) (w  z  + 2 - 4 z z - 4 w w + 4 z w - 2 w z z  - 2 w  z w

         _ _  2     _2           _   _2  2   _2  2   _2  2     _   _
     - 2 w z w  - 2 z  z w + 4 z w + w  w  + z  z  + z  w  + 4 w z z w)

#########
# C1112 #
#########
                                          _   _   _ 2
                           c1112 := exp(z w) (w - z)

#########
# C1211 #
#########
                                          _         2
                           c1211 := exp(z w) (z - w)

#########
# C1212 #
#########
                                              _
                               c1212 := exp(z w)

################
# The matrix A #
################
                                [                 2 ]
                                [   1       1 - r~  ]
                           A := [                   ]
                                [      2          2 ]
                                [1 - r~     exp(r~ )]

################
# The matrix B #
################
                    [                                  2       ]
                    [     0           0     -r~ (2 - r~ )    r~]
               B := [                                          ]
                    [          2                               ]
                    [r~ (2 - r~ )    -r~          0          0 ]

################
# The matrix C #
################
              [                                2     4            2   ]
              [       2             0     -4 r~  + r~  + 2      r~    ]
              [                                                       ]
              [                                   2                   ]
              [       0             1           r~               1    ]
         C := [                                                       ]
              [     2     4          2               2                ]
              [-4 r~  + r~  + 2    r~        2 exp(r~ )          0    ]
              [                                                       ]
              [        2                                            2 ]
              [      r~             1            0            exp(r~ )]

##########
# Lambda #
###################################################################
# If you change the : to a ; at the end of this line, you can see #
# maple's expansion for the matrix Lambda (it's too messy to fit  #
# on screen.)                                                     #
###################################################################
#############################################################################
# Here we check that Lambda(r) is positive definite for small r by          #
# Sylvester's criterion (i.e. that the square sub-matrices of all orders in #
# the upper left hand corner have positive determinant for small r.         #
# degree Taylor polynomial is 0.                                            #
#############################################################################
# det(the 1x1 submatrix) #
                                    2          4       5
                       2/3 + 10/9 r~  - 2/27 r~  + O(r~ )

# det(the 2x2 submatrix) #
                              2          4       5
                            r~  - 1/18 r~  + O(r~ )

# det(the 3x3 submatrix) #
                                      6       8
                                2/3 r~  + O(r~ )

# det(lambda(r)) #
                                      16       18
                             1/6480 r~   + O(r~  )

###################################################################
# If you change the : to a ; at the end of this line, you can see #
# maple's expansion for the matrix Lambda(t), where t=r^2, which  #
# is what's used for the rest of the calculation. (it's too messy #
# to fit on screen.)                                              #
###################################################################
#########################################################
# Check Lambda is hermitian by calculating L-L^t        #
# (this actually justifies using Sylvester's criterion) #
#########################################################
                               [0    0    0    0]
                               [                ]
                               [0    0    0    0]
                               [                ]
                               [0    0    0    0]
                               [                ]
                               [0    0    0    0]

###################################################################
# If you change the : to a ; at the end of this line, you can see #
# the matrix Y(t) (it's too messy to fit on screen well)          #
###################################################################
########
# Y(0) #
########
                           [0        0    0        0]
                           [                        ]
                           [0     4320    0    -4320]
                           [                        ]
                           [0        0    0        0]
                           [                        ]
                           [0    -4320    0     4320]

#####################################
# To check Y is real, look at Im(Y) #
#####################################
                               [0    0    0    0]
                               [                ]
                               [0    0    0    0]
                               [                ]
                               [0    0    0    0]
                               [                ]
                               [0    0    0    0]

##################################################################
# Check Y is positive definite using Sylvester's criterion again #
##################################################################
# det(the 1x1 submatrix) #
                                     2       3
                                30 t~  + O(t~ )

# det(the 2x2 submatrix) #
                                      3       4
                               6480 t~  + O(t~ )

# det(the 3x3 submatrix) #
                                      7       8
                               4320 t~  + O(t~ )

# det(Y) #
                                     12       13
                              6480 t~   + O(t~  )

#############################################
# Check Y is hermitian by calculating Y-Y^t #
#############################################
                               [0    0    0    0]
                               [                ]
                               [0    0    0    0]
                               [                ]
                               [0    0    0    0]
                               [                ]
                               [0    0    0    0]

########################################################
# Now start calculating expansions for the eigenvalues #
# of Y(t) as in the appendix                           #
########################################################
##############################################################
# Uncomment this block to see maple run out of memory trying #
# to find the eigenvalues of Y directly.                     #
# (It will also generate 100MB files of false output.        #
##############################################################
##############################################################
# To see the characteristic polynomial, uncomment this block #
##############################################################
##################################################
# Y's characteristic polynomial's constant term. #
##################################################
                         21     22     20             20    /         2   4
quarticcoeff[0] := (-2 t~   + t~   - t~   exp(t~) + t~  )  /  (exp(t~)  t~
                                                          /

                 4       3        2       3                        2
     - exp(t~) t~  - 4 t~  exp(t~)  - 4 t~  exp(t~) - 12 exp(t~) t~

            2        2                              2            3
     + 12 t~  exp(t~)  + 4 - 12 exp(t~) + 12 exp(t~)  - 4 exp(t~) )

#############################################
# Y's characteristic polynomial's x^1 term. #
#############################################
                         15     18     16     17     18             17
quarticcoeff[1] := (-3 t~   - t~   + t~   + t~   - t~   exp(t~) + t~   exp(t~)

         16               15              /              4             4
     + t~   exp(t~) + 3 t~   exp(2 t~))  /  (exp(2 t~) t~  - exp(t~) t~
                                        /

           3                 3                        2        2
     - 4 t~  exp(2 t~) - 4 t~  exp(t~) - 12 exp(t~) t~  + 12 t~  exp(2 t~) + 4

     - 12 exp(t~) + 12 exp(2 t~) - 4 exp(3 t~))

#############################################
# Y's characteristic polynomial's x^2 term. #
#############################################
                         10                 13     14               13
quarticcoeff[2] := (-7 t~   exp(2 t~) + 5 t~   + t~   exp(t~) - 2 t~   exp(t~)

           10                 10        11        12     13
     - 2 t~   exp(3 t~) - 3 t~   + 10 t~   - 12 t~   + t~   exp(2 t~)

           12                           11       12                       11
     - 2 t~   exp(2 t~) + 2 exp(2 t~) t~   + 7 t~   exp(t~) - 4 exp(t~) t~

            10             14    /              4             4
     + 12 t~   exp(t~) - t~  )  /  (exp(2 t~) t~  - exp(t~) t~
                               /

           3                 3                        2        2
     - 4 t~  exp(2 t~) - 4 t~  exp(t~) - 12 exp(t~) t~  + 12 t~  exp(2 t~) + 4

     - 12 exp(t~) + 12 exp(2 t~) - 4 exp(3 t~))

#############################################
# Y's characteristic polynomial's x^3 term. #
#############################################
                                  8       7               9       7       5
quarticcoeff[3] := (3 exp(2 t~) t~  - 9 t~  exp(2 t~) + t~  + 3 t~  + 6 t~

           5                 5                         9       7
     + 6 t~  exp(3 t~) - 6 t~  exp(2 t~) - exp(2 t~) t~  - 6 t~  exp(t~)

           5               8            /              4             4
     - 6 t~  exp(t~) + 3 t~  exp(t~))  /  (exp(2 t~) t~  - exp(t~) t~
                                      /

           3                 3                        2        2
     - 4 t~  exp(2 t~) - 4 t~  exp(t~) - 12 exp(t~) t~  + 12 t~  exp(2 t~) + 4

     - 12 exp(t~) + 12 exp(2 t~) - 4 exp(3 t~))

####################################################################
# Y's characteristic polynomial's x^4 term. (of course it's monic) #
####################################################################
                              quarticcoeff[4] := 1

################################################################
# Rename the coefficients aa,bb,cc,dd,ee for human readability #
# charpoly=aa x^4 + bb x^3 + cc x^2 + dd x + ee                #
# (change : to ; to see bb, cc, dd, ee                         #
################################################################
                                    aa := 1

##################################
# Expansions of the coefficients #
##################################
######
# aa #
######
                                       1

######
# bb #
######
                                 - 8640 + O(t~)

######
# cc #
######
                                       3       4
                               51840 t~  + O(t~ )

######
# dd #
######
                                        7       8
                              - 17280 t~  + O(t~ )

######
# ee #
######
                                     12       13
                              6480 t~   + O(t~  )

#################################################################
# How to find the roots of a quartic:  Set up alpha, beta,      #
# gamma, P, Q, R, U, y, and W as below.  Then the roots are     #
# -bb/4+([+-]W[[+-]]sqrt(-3alpha-2y-[+-]2beta/W))/2             #
# Where the [+-]'s have to match and the [[+-]] is independent. #
#################################################################
###########################################
# Change the :'s to ;'s to see the alpha, #
# beta, etc. for our quartic              #
###########################################
####################################################################
# Just defining R, U, y, and W takes up to 20 hours. The entire    #
# problem of estimating the eigenvalues is carefully coaxing maple #
# into estimating these four values.                               #
####################################################################
###############################################################
# Expand alpha, beta, y (a.k.a. gammagamma) etc.              #
# Be forewarned.  Expanding sqrt(-P) takes time.  In fact the #
# only way to get this calculation to work is to expand all   #
# sqrt's by hand except for sqrt(-P)                          #
###############################################################
#######################
# Expansion for alpha #
#######################
                               - 27993600 + O(t~)

######################
# Expansion for beta #
######################
                              - 80621568000 + O(t~)

#######################
# Expansion for gamma #
#######################
                            - 65303470080000 + O(t~)

###################
# Expansion for P #
###################
                                          6       7
                            - 223948800 t~  + O(t~ )

###################
# Expansion for Q #
###################
                                            9       10
                          - 1289945088000 t~  + O(t~  )

######################
# Expansion for -Q/2 #
######################
                                          9       10
                           644972544000 t~  + O(t~  )

##############################
# Expansion for Q^2/4+P^3/27 #
##############################
                                                20       21
                     - 8666449635704832000000 t~   + O(t~  )

######################################################################
# At this point, the expansions starting on page 43 are evaluated.   #
# Change ; to : at the end of any line to see the actual complete    #
# expansion.  e.g. the expansion above for Q^2/4+P^3/27 just shows   #
# the first non-zero coefficient for the taylor expansion.  But      #
# replacing : by ; below would show the entire expansion from t^20   #
# out to t^40 which is actually necessary for calculating the        #
# eigenvalues.                                                       #
######################################################################
################################################
# Here's the t^20 coefficient of -Q^2/4-P^3/27 #
################################################
                         aaa := 8666449635704832000000

######################################
# Here's the t^9 coefficient of -Q/2 #
######################################
                              bbb := 644972544000

###########################################################
# Here's the absolute value of the constant term of alpha #
###########################################################
                                ddd := 27993600

###########################################################
# Here's the t^3 coefficient of sqrt(-P) (the first       #
# non-zero one)                                           #
###########################################################
                                             1/2
                                ccc := 8640 3

###########################################################
# Here's where the full expansion of y would appear were  #
# you to change : to ;                                    #
###########################################################
###########################################################
# Here's where the full expansion of W would appear were  #
# you to change : to ;                                    #
###########################################################
###########################################################
# Here's where the full expansion of 2*beta would appear  #
# were you to change : to ;                               #
###########################################################
###########################################################
# Here's the absolute value of the constant               #
# term of of 2*beta                                       #
###########################################################
                              eee := 161243136000

############################################################
# Here's where the full expansion of 2*beta/W would appear #
# were you to change : to ;                                #
############################################################
#########################################################################
# Here's where the 24-th degree Taylor polynomial of B                  #
# would appear were you to change : to ;                                #
# This is one of the times the perversity of maple's taylor() function  #
# shows.  To get the t^24 term, you have to ask for the t^34 expansion. #
#########################################################################
##########################################################################
# We now have all the components (B, W, alpha, y, 2*beta/W) necessary to #
# find an expansion for each of the eigenvalues.                         #
##########################################################################
#########################################################################
# Here's where the 24-th degree Taylor polynomial of lambda_1 would     #
# appear were you to change : to ;                                      #
#########################################################################
#########################################################################
# Here's where the 24-th degree Taylor polynomial of lambda_2 would     #
# appear were you to change : to ;                                      #
#########################################################################
#########################################################################
# Here's where the 20-th degree Taylor polynomial of lambda_3 would     #
# appear were you to change : to ;                                      #
#########################################################################
#########################################################################
# Here's where the 20-th degree Taylor polynomial of lambda_4 would     #
# appear were you to change : to ;                                      #
#########################################################################
#########################################################################
# Compare elementary symmetric polynomials of the eigenvalues to my     #
# estimates                                                             #
# i.e. Check that e_1(l1,l2,l3,l4)-a_3=O(t^21) ,                        #
#                 e_2(l1,l2,l3,l4)-a_2=O(t^21) ,                        #
#                 e_3(l1,l2,l3,l4)-a_1=O(t^24) ,                        #
#             and e_4(l1,l2,l3,l4)-a_0=O(t^28)                          #
# where a_n is the x^n coefficient of the characteristic polynomial.    #
#########################################################################
#####################
# e1=negative trace #
#####################
                  2069144437479458488749276946859       21       22
             - -------------------------------------- t~   + O(t~  )
               14157214441151866215755053164134400000

######
# e2 #
######
            e2 := (a, b, c, d) -> b a + a c + a d + b c + b d + c d

                  2069144437479458488749276946859     21       22
               - ---------------------------------- t~   + O(t~  )
                 1638566486244428960156834856960000

######
# e3 #
######
                  2069144437479458488749276946859    24       25
               - --------------------------------- t~   + O(t~  )
                 273094414374071493359472476160000

##########
# e4=det #
##########
                     2902253357682582653567   28       29
                     ---------------------- t~   + O(t~  )
                      2225620441827901440

##########################################################################################
# Now to find eigenvectors v_j corresponding to the eigenvalues lamda_j, we'll carefully #
# find expansions for representative members of ker(A) where A:=Y-lambda_j*I             #
# As described in the thesis, this means applying row-operations to A until it has a row #
# of 0's as the last row presented as [ * * * a ]                                        #
#                                     [ * B * b ]                                        #
#                                     [ * * * c ]                                        #
#                                     [ 0 0 0 0 ]                                        #
# Then [ -B^(-1)*[ a ] ] will be an unnormalized eigenvector for lambda_j.               #
#      [         [ b ] ]                                                                 #
#      [         [ c ] ]                                                                 #
#      [      1        ]                                                                 #
##########################################################################################
######
# v1 #
######
######################################################################################
# Changing : to ; here would show the expansions of each entry of A:=Y-lI to t^24    #
######################################################################################
##################################################
# Change : to ; here to see the 'B' for lambda_1 #
##################################################
######################################################
# Change : to ; here to see the expansion for adj(B) #
######################################################
######################################################
# Change : to ; here to see the expansion for det(B) #
######################################################
#################################################################################
# Change : to ; here to see the                                                 #
# Unnormalized eigenvector's top three entries' 24-th degree Taylor polynomials #
# Note this is only the top three entries, need to put a 1 in the bottom entry  #
#################################################################################
##########################################################################################
# Change : to ; here to see the expansion for the length of the unnormalized eigenvector #
##########################################################################################
###########################################################################################
# Change : to ; here to see the expansion for  1/(length of the unnormalized eigenvector) #
###########################################################################################
####################################################################
# Finally, change : to ; here to see the normalized eigenvector v1 #
####################################################################
###############
# v1 in LaTeX #
###############
 \left[ \begin {array}{c} -1/24\,\sqrt {2}t-1/48\,\sqrt {2}{t}^{2}+{
\it dots}+O \left( {t}^{25} \right) \\\noalign{\medskip}-1/2\,\sqrt {2}
-1/8\,\sqrt {2}t+{\it dots}+O \left( {t}^{25} \right) 
\\\noalign{\medskip}1/24\,\sqrt {2}t+{\it dots}+O \left( {t}^{25}
 \right) \\\noalign{\medskip}1/2\,\sqrt {2}-1/8\,\sqrt {2}t+{\it dots}+
O \left( {t}^{25} \right) \end {array} \right] 
####################################################################
# Change : to ; here to see the 24-th degree Taylor polynomial for #
# entries of Y*v1  (Yv)                                            #
####################################################################
####################################################################
# Change : to ; here to see the 24-th degree Taylor polynomial for #
# entries of lamdba_1*v1  (lv)                                     #
####################################################################
#############################################
# v is the associated eigenvector:  Yv-lv=0 #
#############################################
                                           [0]
                                           [ ]
                                           [0]
                                  uncut := [ ]
                                           [0]
                                           [ ]
                                           [0]

######
# v2 #
######
######################################################################################
# Changing : to ; here would show the expansions of each entry of A:=Y-lI to t^24    #
######################################################################################
##################################################
# Change : to ; here to see the 'B' for lambda_2 #
##################################################
######################################################
# Change : to ; here to see the expansion for adj(B) #
######################################################
######################################################
# Change : to ; here to see the expansion for det(B) #
######################################################
#################################################################################
# Change : to ; here to see the                                                 #
# Unnormalized eigenvector's top three entries' 24-th degree Taylor polynomials #
# Note this is only the top three entries, need to put a 1 in the bottom entry  #
#################################################################################
##########################################################################################
# Change : to ; here to see the expansion for the length of the unnormalized eigenvector #
##########################################################################################
###########################################################################################
# Change : to ; here to see the expansion for  1/(length of the unnormalized eigenvector) #
###########################################################################################
####################################################################
# Finally, change : to ; here to see the normalized eigenvector v1 #
####################################################################
###############
# v2 in LaTeX #
###############
 \left[ \begin {array}{c} -1/2-3/16\,t+{\it dots}+O \left( {t}^{18}
 \right) \\\noalign{\medskip}1/2-3/16\,t+{\it dots}+O \left( {t}^{18}
 \right) \\\noalign{\medskip}-1/2+1/16\,t+{\it dots}+O \left( {t}^{18}
 \right) \\\noalign{\medskip}1/2+1/16\,t+{\it dots}+O \left( {t}^{18}
 \right) \end {array} \right] 
####################################################################
# Change : to ; here to see the 17-th degree Taylor polynomial for #
# entries of Y*v2  (Yv)                                            #
####################################################################
####################################################################
# Change : to ; here to see the 20-th degree Taylor polynomial for #
# entries of lambda_2*v2  (lv)                                     #
####################################################################
###################################################
# v is the associated eigenvector:  Yv-lv=O(t^18) #
###################################################
                                          [    18 ]
                                          [O(t~  )]
                                          [       ]
                                          [    18 ]
                                          [O(t~  )]
                             Yvminuslv := [       ]
                                          [    18 ]
                                          [O(t~  )]
                                          [       ]
                                          [    18 ]
                                          [O(t~  )]

######
# v3 #
######
######################################################################################
# Changing : to ; here would show the expansions of each entry of A:=Y-lI to t^20    #
######################################################################################
##################################################
# Change : to ; here to see the 'B' for lambda_3 #
##################################################
######################################################
# Change : to ; here to see the expansion for adj(B) #
######################################################
######################################################
# Change : to ; here to see the expansion for det(B) #
######################################################
#################################################################################
# Here's the unnormalized eigenvector's top three entries' up to t^7            #
# Note that in this case, the unnormalized eigenvector would have t^-1 type     #
# powers in it.                                                                 #
#################################################################################
unnormalized :=

    [                        7                        6                      5
    [124707431791072548401 t~    104420633173529891 t~    3060822555303113 t~
    [------------------------- + ---------------------- + --------------------
    [  920312755388625715200       456504342950707200      11095591668940800

                      4               3            2                       ]
       432792919541 t~    886940011 t~    132631 t~    9239 t~    3     109]
     + ---------------- + ------------- + ---------- + ------- + ---- - ---]
        1541054398464      3822059520      13271040     9216      t~    32 ]

    [ 1133581635938220629    7   4355114770791593    6   559869887573    5
    [--------------------- t~  - ----------------- t~  - ------------- t~
    [ 19173182403929702400       66573550013644800       9246326390784

       196718543    4    723511    3   1993    2   13          ]
     - ---------- t~  - -------- t~  + ----- t~  + --- t~ + 1/2]
       4586471424       79626240       55296       192         ]

    [                          7                         6
    [  382072137194844594161 t~    1679885693346350261 t~
    [- ------------------------- - -----------------------
    [    920312755388625715200       3195530400654950400

                          5                   4               3             2
       5957411611938953 t~    3436525324681 t~    867309739 t~    3155369 t~
     - -------------------- - ----------------- - ------------- + -----------
        11095591668940800       7705271992320      3822059520      13271040

                          ]
       937 t~    3     109]
     + ------ - ---- + ---]
        9216     t~    32 ]

#######################################################
# To deal with this, look at tv/|tv| instead of v/|v| #
#######################################################
unnormalized :=

    [124707431791072548401   8   104420633173529891   7   3060822555303113    6
    [--------------------- t~  + ------------------ t~  + ----------------- t~
    [920312755388625715200       456504342950707200       11095591668940800

       432792919541    5   886940011    4    132631    3   9239   2   109
     + ------------- t~  + ---------- t~  + -------- t~  + ---- t~  - --- t~
       1541054398464       3822059520       13271040       9216       32

        ]
     + 3]
        ]

    [ 1133581635938220629    8   4355114770791593    7   559869887573    6
    [--------------------- t~  - ----------------- t~  - ------------- t~
    [ 19173182403929702400       66573550013644800       9246326390784

       196718543    5    723511    4   1993    3   13    2         ]
     - ---------- t~  - -------- t~  + ----- t~  + --- t~  + 1/2 t~]
       4586471424       79626240       55296       192             ]

    [ 382072137194844594161   8   1679885693346350261   7
    [---------------------- t~  - ------------------- t~
    [ 920312755388625715200       3195530400654950400

       5957411611938953    6   3436525324681   5   867309739    4
     - ----------------- t~  - ------------- t~  - ---------- t~
       11095591668940800       7705271992320       3822059520

       3155369    3   937    2   109       ]
     + -------- t~  + ---- t~  + --- t~ - 3]
       13271040       9216       32        ]

######################################################
# But!  Make sure to use t for the last entry, not 1 #
######################################################
##########################################################################################
# The expansion for the length of the new unnormalized eigenvector up to t^8             #
##########################################################################################
                1/2   109  1/2      5111  1/2   2    133111   1/2   3
actlength := 3 2    - --- 2    t~ + ---- 2    t~  + -------- 2    t~
                      32            9216            13271040

       311056271  1/2   4   4379468332009  1/2   5   6656622826775273   1/2   6
     + --------- 2    t~  + ------------- 2    t~  + ----------------- 2    t~
       764411904            7705271992320            11095591668940800

       1648000969801931669  1/2   7   289315025308269482321  1/2   8
     + ------------------- 2    t~  + --------------------- 2    t~
       3195530400654950400            920312755388625715200

###########################################################################################
# The expansion for  1/(length of the new unnormalized eigenvector) up to t^8             #
###########################################################################################
              346413676123591589   1/2   8   523553598812341   1/2   7
invlength := -------------------- 2    t~  - ---------------- 2    t~
              1011085790832230400            2808571641200640

        8308203140753   1/2   6   37193078039   1/2   5   150127169   1/2   4
     - --------------- 2    t~  + ------------ 2    t~  + ---------- 2    t~
       195039697305600            541776936960            1074954240

       2589389   1/2   3   7633   1/2   2   109  1/2           1/2
     + -------- 2    t~  + ----- 2    t~  + --- 2    t~ + 1/6 2
       14929920            41472            576

####################################################################
# Finally, change : to ; here to see the normalized eigenvector v3 #
####################################################################
###############
# v3 in LaTeX #
###############
 \left[ \begin {array}{c} 1/2\,\sqrt {2}+{\it dots}+O \left( {t}^{9}
 \right) \\\noalign{\medskip}1/12\,\sqrt {2}t+{\frac {61}{576}}\,\sqrt 
{2}{t}^{2}+{\it dots}+O \left( {t}^{9} \right) \\\noalign{\medskip}-1/2
\,\sqrt {2}+{\it dots}+O \left( {t}^{9} \right) \\\noalign{\medskip}1/6
\,\sqrt {2}t+{\frac {109}{576}}\,\sqrt {2}{t}^{2}+{\it dots}+O \left( {
t}^{9} \right) \end {array} \right] 
####################################################################
# Here are the 8-th degree Taylor polynomials for the entries of   #
# Y*v3  (Yv)                                                       #
####################################################################
    [239555   1/2   8    4685   1/2   7    55   1/2   6         1/2   5
    [------- 2    t~  + ------ 2    t~  + ---- 2    t~  - 1/24 2    t~
    [8957952            124416            1728

            1/2   4]
     + 1/6 2    t~ ]
                   ]

    [1328759   1/2   8    3643   1/2   7    49   1/2   6         1/2   5]
    [-------- 2    t~  + ------ 2    t~  + ---- 2    t~  + 1/36 2    t~ ]
    [44789760            124416            1728                         ]

    [1729567   1/2   8    3785   1/2   7   17   1/2   6         1/2   5
    [-------- 2    t~  + ------ 2    t~  + --- 2    t~  + 1/24 2    t~
    [44789760            124416            576

            1/2   4]
     - 1/6 2    t~ ]
                   ]

    [2253419   1/2   8    5959   1/2   7    85   1/2   6         1/2   5]
    [-------- 2    t~  + ------ 2    t~  + ---- 2    t~  + 1/18 2    t~ ]
    [44789760            124416            1728                         ]

#####################################################################
# Here are the 12-th degree Taylor polynomials for the entries of   #
# lambda_3*v3  (lv)                                                 #
#####################################################################
    [ 475286084342747   1/2   12   18276991293817   1/2   11
    [----------------- 2    t~   - --------------- 2    t~
    [ 8425714923601920             585119091916800

        11517581471   1/2   10    39617941   1/2   9   239555   1/2   8
     - ------------- 2    t~   + ---------- 2    t~  + ------- 2    t~
       1625330810880             3224862720            8957952

        4685   1/2   7    55   1/2   6         1/2   5        1/2   4]
     + ------ 2    t~  + ---- 2    t~  - 1/24 2    t~  + 1/6 2    t~ ]
       124416            1728                                        ]

    [ 1179750818828867   1/2   12    2396727182483   1/2   11
    [------------------ 2    t~   - --------------- 2    t~
    [ 42128574618009600             585119091916800

        22624936493   1/2   10    80907971   1/2   9   1328759   1/2   8
     + ------------- 2    t~   + ---------- 2    t~  + -------- 2    t~
       1625330810880             3224862720            44789760

        3643   1/2   7    49   1/2   6         1/2   5]
     + ------ 2    t~  + ---- 2    t~  + 1/36 2    t~ ]
       124416            1728                         ]

    [ 678137403897761   1/2   12   22531220931203   1/2   11
    [----------------- 2    t~   + --------------- 2    t~
    [42128574618009600             585119091916800

        77185097977   1/2   10   29804525   1/2   9   1729567   1/2   8
     + ------------- 2    t~   + --------- 2    t~  + -------- 2    t~
       1625330810880             644972544            44789760

        3785   1/2   7   17   1/2   6         1/2   5        1/2   4]
     + ------ 2    t~  + --- 2    t~  + 1/24 2    t~  - 1/6 2    t~ ]
       124416            576                                        ]

    [ 291359246173579   1/2   12    1595973830977   1/2   11
    [----------------- 2    t~   + --------------- 2    t~
    [ 8425714923601920             585119091916800

        48533054729   1/2   10   146962463   1/2   9   2253419   1/2   8
     + ------------- 2    t~   + ---------- 2    t~  + -------- 2    t~
       1625330810880             3224862720            44789760

        5959   1/2   7    85   1/2   6         1/2   5]
     + ------ 2    t~  + ---- 2    t~  + 1/18 2    t~ ]
       124416            1728                         ]

####################################################
# v3 is the associated eigenvector.  Yv-lv=O(t^9)  #
####################################################
                                          [    9 ]
                                          [O(t~ )]
                                          [      ]
                                          [    9 ]
                                          [O(t~ )]
                             Yvminuslv := [      ]
                                          [    9 ]
                                          [O(t~ )]
                                          [      ]
                                          [    9 ]
                                          [O(t~ )]

######
# v4 #
######
######################################################################################
# Changing : to ; here would show the expansions of each entry of A:=Y-lI to t^20    #
######################################################################################
##############
# A in LaTeX #
##############
 \left[ \begin {array}{cccc} 30\,{t}^{2}+{\it dots}+O \left( {t}^{21}
 \right) &360\,t+{\it dots}+O \left( {t}^{21} \right) &-30\,{t}^{2}+{
\it dots}+O \left( {t}^{21} \right) &-360\,t+{\it dots}+O \left( {t}^{
21} \right) \\\noalign{\medskip}360\,t+{\it dots}+O \left( {t}^{21}
 \right) &4320+{\it dots}+O \left( {t}^{21} \right) &-360\,t+{\it dots}
+O \left( {t}^{21} \right) &-4320+{\it dots}+O \left( {t}^{21} \right) 
\\\noalign{\medskip}-30\,{t}^{2}+{\it dots}+O \left( {t}^{21} \right) &
-360\,t+{\it dots}+O \left( {t}^{21} \right) &30\,{t}^{2}+{\it dots}+O
 \left( {t}^{21} \right) &360\,t+{\it dots}+O \left( {t}^{21} \right) 
\\\noalign{\medskip}-360\,t+{\it dots}+O \left( {t}^{21} \right) &-4320
+{\it dots}+O \left( {t}^{21} \right) &360\,t+{\it dots}+O \left( {t}^{
21} \right) &4320+{\it dots}+O \left( {t}^{21} \right) \end {array}
 \right] 
##################################################
# Change : to ; here to see the 'B' for lambda_4 #
##################################################
######################################################
# Change : to ; here to see the expansion for adj(B) #
######################################################
###################################
# Here is det(B) to the t^22 term #
###################################
                274169362126935893643002040863   22
dettocutoff := ------------------------------- t~
                 1323334759305765401395200000

       4290150403872145316401524255533   21   64893327321358121984012023   20
     - ------------------------------- t~   - -------------------------- t~
        9097926470227137134592000000           114009103636931543040000

       38138883854012614461490463   19   1139239144883181817   18
     - -------------------------- t~   - ------------------- t~
        71255689773082214400000           2749253025792000

       14433837939985546541   17   444112183682933   16   125436764355127   15
     - -------------------- t~   - --------------- t~   + --------------- t~
        56703343656960000           4500265369600          2812665856000

       14426472859   14   27410076033   13   187197   12   3265737   11
     + ----------- t~   + ----------- t~   + ------ t~   + ------- t~
        77271040           96588800          12544          7840

       15975   10             9          8          7
     - ----- t~   + 28008/7 t~  - 8100 t~  + 4320 t~
        56

#################################################################################
# Here is the unnormalized eigenvector's top three entries' 11-th degree Taylor #
# polynomials.                                                                  #
# Note this is only the top three entries, need to put a 1 in the bottom entry  #
#################################################################################
unnormalized :=

    [527575132910717    11   45345061260673    10   83165520397    9
    [---------------- t~   + --------------- t~   + ------------ t~
    [1004539163443200        125567395430400        475634073600

        50449649     8   1974223    7   535723    6   103553   5   14489   4
     + ----------- t~  - -------- t~  - ------- t~  - ------ t~  - ----- t~
       59454259200       14155776       2293760       368640       46080

       125   3          2             ]
     - --- t~  - 7/48 t~  - 3/4 t~ + 1]
       384                            ]

    [ 5711034318001    11   23580614647    10    326538889    9   42688439    8
    [--------------- t~   - ------------ t~   + ----------- t~  + --------- t~
    [ 83711596953600        951268147200        23781703680       990904320

       2546417    7   52859    6    759    5   47    4          3         2
     + -------- t~  + ------ t~  + ----- t~  + --- t~  + 7/96 t~  + 1/8 t~
       41287680       737280       10240       768

                 ]
     - 1/2 t~ + 1]
                 ]

    [ 268248842521871   11   55259353778609    10   39563446589    9
    [---------------- t~   - --------------- t~   - ------------ t~
    [ 334846387814400        125567395430400        475634073600

       12974659199   8   72083359    7   11736419   6   231697   5   27601   4
     + ----------- t~  + --------- t~  + -------- t~  + ------ t~  + ----- t~
       59454259200       165150720       20643840       368640       46080

       197   3   35   2             ]
     + --- t~  + -- t~  - 1/4 t~ + 1]
       384       48                 ]

##########################################################################################
# The expansion for the length of the unnormalized eigenvector up to t^11            #
##########################################################################################
                          83    2   115   3   96397    4   1086221   5
actlength := 2 - 3/4 t~ + --- t~  + --- t~  + ------ t~  + ------- t~
                          192       512       245760       1966080

       1308207421   6   2293585807   7   1175739817589   8   12918873493181   9
     + ---------- t~  + ---------- t~  + ------------- t~  + -------------- t~
       1981808640       3170893824       1691143372800       24352464568320

       94922877190423    10   10445580445244699   11
     + --------------- t~   - ----------------- t~
       476225973780480        34288270112194560

###########################################################################################
# The expansion for  1/(length of the new unnormalized eigenvector) up to t^11             #
###########################################################################################
             888650502352864901    11   7881125409827261    10
invlength := ------------------- t~   + ----------------- t~
             2057296206731673600        51432405168291840

        9011598941467    9   11176235969987   8   433998361    7
     - --------------- t~  - -------------- t~  - ---------- t~
       162349763788800       60881161420800       1811939328

       211798571   6   1603453   5   449801    4   227    3   29    2
     - --------- t~  - ------- t~  - ------- t~  - ---- t~  - --- t~  + 3/16 t~
       880803840       7864320       2949120       2048       768

     + 1/2

##########################################
# Finally, the normalized eigenvector v4 #
##########################################
normalized :=

    [                193   2   1675   3   832049    4   6144833    5
    [1/2 - 3/16 t~ - --- t~  - ---- t~  - ------- t~  - -------- t~
    [                768       6144       2949120       23592960

       98717945    6   337234369    7   154319857651   8   205082118275521   9
     - --------- t~  - ---------- t~  + ------------ t~  + --------------- t~
       528482304       7046430720       966367641600       487049291366400

       59736975720638311   10   631067609536906469   11]
     + ----------------- t~   + ------------------ t~  ]
       85720675280486400        685765402243891200     ]

    [                53    2   197    3   169721    4   2257907    5
    [1/2 - 1/16 t~ - --- t~  - ---- t~  - ------- t~  - -------- t~
    [                768       6144       2949120       23592960

       312408937    6   40668123    7   5837950742627    8    65608712101    9
     - ---------- t~  - --------- t~  - -------------- t~  - ------------- t~
       2642411520       335544320       60881161420800       2164663517184

       20966093711245321    10   482336523920406481    11]
     + ------------------ t~   + ------------------- t~  ]
       257162025841459200        2057296206731673600     ]

    [                215   2   1793   3   717631    4   3789403    5
    [1/2 + 1/16 t~ + --- t~  + ---- t~  + ------- t~  + -------- t~
    [                768       6144       2949120       23592960

       19311577    6   10883365013   7   2673129231803   8   14049789492319   9
     + --------- t~  - ----------- t~  - ------------- t~  - -------------- t~
       880803840       63417876480       6764573491200       23192823398400

       9071333416939991    10   1485809136194270989   11]
     - ----------------- t~   - ------------------- t~  ]
       12245810754355200        2057296206731673600     ]

    [888650502352864901    11   7881125409827261    10    9011598941467    9
    [------------------- t~   + ----------------- t~   - --------------- t~
    [2057296206731673600        51432405168291840        162349763788800

       11176235969987   8   433998361    7   211798571   6   1603453   5
     - -------------- t~  - ---------- t~  - --------- t~  - ------- t~
       60881161420800       1811939328       880803840       7864320

       449801    4   227    3   29    2                ]
     - ------- t~  - ---- t~  - --- t~  + 3/16 t~ + 1/2]
       2949120       2048       768                    ]

########################
# v4 in LaTeX          #
########################
 \left[ \begin {array}{c} 1/2-3/16\,t+{\it dots}+O \left( {t}^{12}
 \right) \\\noalign{\medskip}1/2-1/16\,t+{\it dots}+O \left( {t}^{12}
 \right) \\\noalign{\medskip}1/2+1/16\,t+{\it dots}+O \left( {t}^{12}
 \right) \\\noalign{\medskip}1/2+3/16\,t+{\it dots}+O \left( {t}^{12}
 \right) \end {array} \right] 
####################################################################
# Here are the 11-th degree Taylor polynomials for the entries of  #
# Y*v4  (Yv)                                                       #
####################################################################
    [  447103403    11   10821527    10   1699483    9   1427    8   767    7
    [------------ t~   - --------- t~   - -------- t~  - ----- t~  - ---- t~
    [ 21139292160        188743680        23592960       16384       6144

       13    6          5]
     - --- t~  + 3/16 t~ ]
       128               ]

    [  839587711    11    7289213    10    528179    9    309    8   395    7
    [------------ t~   - --------- t~   - -------- t~  - ----- t~  - ---- t~
    [ 21139292160        188743680        23592960       16384       6144

               6          5]
     - 7/128 t~  + 3/16 t~ ]
                           ]

    [ 211086583    11    541283     10    862517    9   3451    8   361    7
    [----------- t~   - --------- t~   + -------- t~  + ----- t~  + ---- t~
    [ 4227858432        188743680        23592960       49152       6144

               6          5]
     - 1/128 t~  + 3/16 t~ ]
                           ]

    [ 317756731    11   4590691    10   1508579    9   3515    8   419    7
    [----------- t~   - -------- t~   - -------- t~  - ----- t~  - ---- t~
    [ 4227858432        62914560        23592960       49152       6144

               6          5]
     + 5/128 t~  + 3/16 t~ ]
                           ]

#####################################################################
# Here are the 16-th degree Taylor polynomials for the entries of   #
# lambda_4*v4  (lv)                                                 #
#####################################################################
    [945196380979640113    16   35252089302113909    15   35187475600579    14
    [------------------- t~   + ------------------ t~   + --------------- t~
    [3291673930770677760        137153080448778240        185542587187200

       10746823249739   13   18634893461    12    447103403    11
     + -------------- t~   + ------------ t~   - ----------- t~
       97409858273280        507343011840        21139292160

       10821527    10   1699483    9   1427    8   767    7   13    6
     - --------- t~   - -------- t~  - ----- t~  - ---- t~  - --- t~
       188743680        23592960       16384       6144       128

              5]
     + 3/16 t~ ]
               ]

    [1989395791821249299    16   144795591750956359    15
    [-------------------- t~   + ------------------- t~
    [16458369653853388800        2057296206731673600

        3657090674359    14    142816462811    13   14578168469    12
     + --------------- t~   - -------------- t~   - ------------ t~
       144310901145600        18038862643200        507343011840

        839587711    11    7289213    10    528179    9    309    8   395    7
     - ----------- t~   - --------- t~   - -------- t~  - ----- t~  - ---- t~
       21139292160        188743680        23592960       16384       6144

               6          5]
     - 7/128 t~  + 3/16 t~ ]
                           ]

    [ 80549899475777575    16   25816590531624547    15   151289249699809   14
    [------------------- t~   - ------------------ t~   - --------------- t~
    [ 658334786154135552        137153080448778240        779278866186240

       15608780104021   13   53947926719    12   211086583    11
     - -------------- t~   - ------------ t~   - ---------- t~
       97409858273280        507343011840        4227858432

        541283     10    862517    9   3451    8   361    7           6
     - --------- t~   + -------- t~  + ----- t~  + ---- t~  - 1/128 t~
       188743680        23592960       49152       6144

              5]
     + 3/16 t~ ]
               ]

    [3540149800430148511    16   256085768139055903    15
    [-------------------- t~   + ------------------- t~
    [16458369653853388800        2057296206731673600

       18671071735457    14   110140822377    13   29153622073    12
     + --------------- t~   - ------------- t~   - ------------ t~
       432932703436800        6012954214400        507343011840

       317756731    11   4590691    10   1508579    9   3515    8   419    7
     - ---------- t~   - -------- t~   - -------- t~  - ----- t~  - ---- t~
       4227858432        62914560        23592960       49152       6144

               6          5]
     + 5/128 t~  + 3/16 t~ ]
                           ]

###################################################
# v is the associated eigenvector:  Yv-lv=O(t^12) #
###################################################
                                          [    12 ]
                                          [O(t~  )]
                                          [       ]
                                          [    12 ]
                                          [O(t~  )]
                             Yvminuslv := [       ]
                                          [    12 ]
                                          [O(t~  )]
                                          [       ]
                                          [    12 ]
                                          [O(t~  )]

####################################################################################
# Change : to ; here to see the entries of the matrix U expanded further than t^12 #
# which is all that is needed for the thesis' calculation                          #
####################################################################################

